Breaking Quantum Key Distributions under Quantum Switch-Based Attack

Quantum key distribution (QKD) enables secure key sharing between distant parties, with several protocols proven resilient against conventional eavesdropping strategies. Here, we introduce a new attack scenario where an eavesdropper, Eve, exploits a quantum switch using the indefinite causal order to intercept and manipulate quantum communication channel. Using multiple metrics such as the information gain, mutual information, and Bell violation, we demonstrate that the presence of a quantum switch significantly compromises QKD security. Our results highlight a previously overlooked vulnerability, emphasizing the need for countermeasures against quantum-controlled adversarial strategies.

==> QKD_Gates.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 13.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    597305,      11569]
NotebookOptionsPosition[    591225,      11461]
NotebookOutlinePosition[    591622,      11477]
CellTagsIndexPosition[    591579,      11474]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[
 RowBox[{"Needs", "[", "\"\<QDENSITY`Qdensity`\>\"", "]"}]], "Input",
 CellLabel->
  "(Debug) (Dialog) \
In[697]:=",ExpressionUUID->"4a3318ae-77a9-4c96-9f55-620990cf6f6a"],

Cell[BoxData[
 RowBox[{
  RowBox[{"ToFileName", "[", " ", 
   RowBox[{"{", 
    RowBox[{"$UserBaseDirectory", ",", " ", "\"\<Applications\>\""}], "}"}], 
   "]"}], ";"}]], "Input",
 CellLabel->
  "(Debug) (Dialog) \
In[698]:=",ExpressionUUID->"e96b10d2-3775-488d-b658-1329733aa57c"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"h0", "=", 
  RowBox[{"AF", "[", 
   RowBox[{
    FractionBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"Ket", "[", "0", "]"}], "+", 
       RowBox[{"Ket", "[", "1", "]"}]}], ")"}], 
     SqrtBox["2"]], "\[TensorProduct]", 
    RowBox[{"Adj", "[", 
     FractionBox[
      RowBox[{"(", 
       RowBox[{
        RowBox[{"Ket", "[", "0", "]"}], "+", 
        RowBox[{"Ket", "[", "1", "]"}]}], ")"}], 
      SqrtBox["2"]], "]"}]}], "]"}]}]], "Input",
 CellLabel->
  "(Debug) (Dialog) \
In[699]:=",ExpressionUUID->"4a96fe52-20a1-4eec-8a3c-fcbf6a81310c"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox["1", "2"], 
      FractionBox["1", "2"]},
     {
      FractionBox["1", "2"], 
      FractionBox["1", "2"]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939095062444927*^9, 3.939097502874547*^9, 
  3.9390980413120403`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[699]=",ExpressionUUID->"4d0848ce-538c-40c6-8481-f14d3b5cb2c8"]
}, Open  ]],

Cell[BoxData[{
 RowBox[{
  RowBox[{"c0", "=", 
   RowBox[{"AF", "[", 
    RowBox[{
     RowBox[{"Ket", "[", "0", "]"}], "\[TensorProduct]", 
     RowBox[{"Adj", "[", 
      RowBox[{"Ket", "[", "0", "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"c1", "=", 
   RowBox[{"AF", "[", 
    RowBox[{
     RowBox[{"Ket", "[", "1", "]"}], "\[TensorProduct]", 
     RowBox[{"Adj", "[", 
      RowBox[{"Ket", "[", "1", "]"}], "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"Bel1", "=", 
   RowBox[{
    FractionBox["1", 
     SqrtBox["2"]], 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"Ket", "[", "0", "]"}], "\[TensorProduct]", 
        RowBox[{"Ket", "[", "0", "]"}]}], "]"}], "+", 
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"Ket", "[", "1", "]"}], "\[TensorProduct]", 
        RowBox[{"Ket", "[", "1", "]"}]}], "]"}]}], ")"}]}]}], ";", 
  RowBox[{"bel1", "=", 
   RowBox[{"AF", "[", 
    RowBox[{"Bel1", "\[TensorProduct]", 
     RowBox[{"Transpose", "[", "Bel1", "]"}]}], "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.939095091148768*^9, 3.93909512392161*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[700]:=",ExpressionUUID->"2afffaac-5fb8-4d1e-a715-83778f511673"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"v1", "=", 
   TagBox[
    RowBox[{"(", "\[NoBreak]", GridBox[{
       {"1", "0", "0", "0"},
       {"0", 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], 
        RowBox[{"Sin", "[", "\[Phi]", "]"}], "0"},
       {"0", 
        RowBox[{"-", 
         RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
        RowBox[{"Cos", "[", "\[Phi]", "]"}], "0"},
       {"0", "0", "0", "1"}
      },
      GridBoxAlignment->{
       "Columns" -> {{Center}}, "ColumnsIndexed" -> {}, 
        "Rows" -> {{Baseline}}, "RowsIndexed" -> {}},
      GridBoxSpacings->{"Columns" -> {
          Offset[0.27999999999999997`], {
           Offset[0.7]}, 
          Offset[0.27999999999999997`]}, "ColumnsIndexed" -> {}, "Rows" -> {
          Offset[0.2], {
           Offset[0.4]}, 
          Offset[0.2]}, "RowsIndexed" -> {}}], "\[NoBreak]", ")"}],
    Function[BoxForm`e$, 
     MatrixForm[BoxForm`e$]]]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v1", ".", 
   RowBox[{"AF", "[", 
    RowBox[{
     RowBox[{"Ket", "[", "1", "]"}], "\[TensorProduct]", 
     RowBox[{"Ket", "[", "0", "]"}]}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v1", ".", 
   RowBox[{"Transpose", "[", "v1", "]"}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.939095153608539*^9, 3.9390951785344353`*^9}, {
  3.939095210964993*^9, 3.9390952248166533`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[727]:=",ExpressionUUID->"6bab226d-84e2-4c29-828d-4bbb0a506e02"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"u1", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", "\[Phi]1", "]"}], ",", "0", ",", "0", ",", 
      RowBox[{"Sin", "[", "\[Phi]1", "]"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Cos", "[", "\[Phi]1", "]"}], ",", 
      RowBox[{"Sin", "[", "\[Phi]1", "]"}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{"0", ",", 
      RowBox[{"Sin", "[", "\[Phi]1", "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Cos", "[", "\[Phi]1", "]"}]}], ",", "0"}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Phi]1", "]"}]}], ",", "0", ",", "0", ",", 
      RowBox[{"Cos", "[", "\[Phi]1", "]"}]}], "}"}]}], "}"}]}]], "Input",
 CellLabel->
  "(Debug) (Dialog) \
In[730]:=",ExpressionUUID->"524548ee-b694-4e9e-8e8e-0a7f18d41f51"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", "\[Phi]1", "]"}], "0", "0", 
      RowBox[{"Sin", "[", "\[Phi]1", "]"}]},
     {"0", 
      RowBox[{"Cos", "[", "\[Phi]1", "]"}], 
      RowBox[{"Sin", "[", "\[Phi]1", "]"}], "0"},
     {"0", 
      RowBox[{"Sin", "[", "\[Phi]1", "]"}], 
      RowBox[{"-", 
       RowBox[{"Cos", "[", "\[Phi]1", "]"}]}], "0"},
     {
      RowBox[{"-", 
       RowBox[{"Sin", "[", "\[Phi]1", "]"}]}], "0", "0", 
      RowBox[{"Cos", "[", "\[Phi]1", "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9390952677859497`*^9, 3.9391010824863453`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[730]=",ExpressionUUID->"b7cec270-7d67-4da0-9892-bfa915e8a12d"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"CNOT", "=", 
  RowBox[{"u1", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.939101921368046*^9, 3.939101927477077*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[933]:=",ExpressionUUID->"e6490615-75eb-4c87-b083-4d8084f600fa"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "1"},
     {"0", "0", "1", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9390964527318983`*^9, {3.939097363170117*^9, 3.939097382965732*^9}, 
   3.939098073833776*^9, 3.93910193065415*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[933]=",ExpressionUUID->"4ffb0f32-6718-46f6-95da-dda45cdf5f79"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"CZ", "=", 
   RowBox[{"u1", "=", " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "u1", "]"}]}], "Input",
 CellChangeTimes->{
  3.939096476042489*^9, {3.939096694902762*^9, 3.939096697553224*^9}, {
   3.939096801534514*^9, 3.9390968037517157`*^9}, 3.939098275355727*^9, {
   3.939098342809836*^9, 3.939098344590849*^9}, {3.9390983987695503`*^9, 
   3.93909842207131*^9}, {3.939098927198634*^9, 3.939098929754024*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[357]:=",ExpressionUUID->"72b7c1cc-caa9-43d3-887b-052705737aa4"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", "1", "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939098423699834*^9, 3.939098936048522*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[358]//MatrixForm=",ExpressionUUID->"5a72ed55-7105-4c92-8b5b-88a5d92891c2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"MatrixForm", "[", "u1", "]"}]}], "Input",
 CellChangeTimes->{{3.9390963616930723`*^9, 3.9390963617070713`*^9}, {
   3.939098371138857*^9, 3.9390983781819897`*^9}, {3.939098679586946*^9, 
   3.939098693095179*^9}, {3.939098753988413*^9, 3.939098766507615*^9}, 
   3.939098906121838*^9, {3.939098945036352*^9, 3.93909901935175*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[363]:=",ExpressionUUID->"cd56cee6-028b-44ee-9865-7ad30263359e"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", "1", "0"},
      {"0", "0", "0", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.93909876938443*^9, 3.9390989593797626`*^9, {3.9390990004218483`*^9, 
   3.939099020760211*^9}},
 CellLabel->
  "(Debug) (Dialog) \
Out[364]//MatrixForm=",ExpressionUUID->"b0e8d781-66ea-4970-8a06-493ac9dfdf59"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"X", ",", "Z"}], "]"}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "u1", "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.9390992073767843`*^9, 3.939099233430613*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[451]:=",ExpressionUUID->"61f314ae-33f4-42fd-ac5a-a704218a8589"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", "1", "0"},
      {"0", "0", "0", 
       RowBox[{"-", "1"}]},
      {"1", "0", "0", "0"},
      {"0", 
       RowBox[{"-", "1"}], "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939099240012272*^9, 3.93909938476427*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[454]//MatrixForm=",ExpressionUUID->"1241780f-b129-4f2a-be07-0087bd29528e"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"SWAP", "=", 
  RowBox[{"u1", " ", "=", " ", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], 
    "}"}]}]}]], "Input",
 CellChangeTimes->{{3.939099573247654*^9, 3.939099582170438*^9}, {
  3.939099619217938*^9, 3.9390996239574842`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[540]:=",ExpressionUUID->"8d491b1a-2ceb-4988-aaa7-abd4692daea8"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"1", "0", "0", "0"},
     {"0", "0", "1", "0"},
     {"0", "1", "0", "0"},
     {"0", "0", "0", "1"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.939099585581203*^9, 3.939099625768652*^9, {3.9390997669426403`*^9, 
   3.9390997889024363`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
Out[540]=",ExpressionUUID->"d16ff3f5-770b-4aba-bd93-f6b220d19ccf"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\n", 
  RowBox[{
   RowBox[{
    RowBox[{"u1", "=", 
     RowBox[{"CRY", "=", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"1", ",", "0", ",", "0", ",", "\[IndentingNewLine]", "0"}], 
         "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "1", ",", "0", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "/", "2"}], "]"}], ",", 
          RowBox[{"-", 
           RowBox[{"Sin", "[", 
            RowBox[{"\[Phi]", "/", "2"}], "]"}]}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "0", ",", 
          RowBox[{"Sin", "[", 
           RowBox[{"\[Phi]", "/", "2"}], "]"}], ",", 
          RowBox[{"Cos", "[", 
           RowBox[{"\[Phi]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}]}], ";"}], 
   "\n", 
   RowBox[{"MatrixForm", "[", "u1", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.939100049050621*^9, 3.939100063237256*^9}, {
   3.939100127387265*^9, 3.9391001945107613`*^9}, 3.939100341404479*^9},
 CellLabel->
  "(Debug) (Dialog) \
In[639]:=",ExpressionUUID->"4d941721-b831-46b2-8757-10ad86bf27a9"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", "1", "0", "0"},
      {"0", "0", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       RowBox[{"-", 
        RowBox[{"Sin", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}]},
      {"0", "0", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.93910005266724*^9, 3.939100196342451*^9, {3.939100310400421*^9, 
   3.939100348508491*^9}},
 CellLabel->
  "(Debug) (Dialog) \
Out[640]//MatrixForm=",ExpressionUUID->"d5d827bf-9818-4471-9180-10b1ab0e43e6"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"CHGate", "=", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "0", ",", "0", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"1", "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], ",", 
        RowBox[{
         RowBox[{"-", "1"}], "/", 
         RowBox[{"Sqrt", "[", "2", "]"}]}], ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "0", ",", "0", ",", "1"}], "}"}]}], "}"}]}]}], 
  ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "u1", "]"}]}], "Input",
 CellChangeTimes->{{3.939100458730054*^9, 3.9391004795933437`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[817]:=",ExpressionUUID->"d19ae362-c6d0-4cbf-924f-91f0a50181c2"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"1", "0", "0", "0"},
      {"0", 
       FractionBox["1", 
        SqrtBox["2"]], 
       FractionBox["1", 
        SqrtBox["2"]], "0"},
      {"0", 
       FractionBox["1", 
        SqrtBox["2"]], 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0"},
      {"0", "0", "0", "1"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{{3.939100460724894*^9, 3.939100481831912*^9}, 
   3.939101611971946*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[818]//MatrixForm=",ExpressionUUID->"257cc8c3-7c58-4c51-9136-2f4ea407a838"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"XTensorH", "=", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"X", ",", "H"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "u1", "]"}]}], "Input",
 CellChangeTimes->{{3.939101627318486*^9, 3.939101654796406*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[934]:=",ExpressionUUID->"9d0540e0-9a86-4447-972e-cab548779aaf"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {"0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], 
       FractionBox["1", 
        SqrtBox["2"]]},
      {"0", "0", 
       FractionBox["1", 
        SqrtBox["2"]], 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}]},
      {
       FractionBox["1", 
        SqrtBox["2"]], 
       FractionBox["1", 
        SqrtBox["2"]], "0", "0"},
      {
       FractionBox["1", 
        SqrtBox["2"]], 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", "0"}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939101659739908*^9, 3.9391020513523827`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[937]//MatrixForm=",ExpressionUUID->"b99bd780-0319-4ac8-b0f9-c5eb66453f63"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"u1", "=", 
   RowBox[{"HTensorZ", "=", 
    RowBox[{"KroneckerProduct", "[", 
     RowBox[{"H", ",", "Z"}], "]"}]}]}], ";"}], "\n", 
 RowBox[{"MatrixForm", "[", "u1", "]"}], "\n"}], "Input",
 CellChangeTimes->{{3.939102067837484*^9, 3.9391020907527514`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1024]:=",ExpressionUUID->"c2e644d9-d843-4c50-a713-29ee0af373de"],

Cell[BoxData[
 TagBox[
  TagBox[
   RowBox[{"(", "\[NoBreak]", GridBox[{
      {
       FractionBox["1", 
        SqrtBox["2"]], "0", 
       FractionBox["1", 
        SqrtBox["2"]], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}]},
      {
       FractionBox["1", 
        SqrtBox["2"]], "0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0"},
      {"0", 
       RowBox[{"-", 
        FractionBox["1", 
         SqrtBox["2"]]}], "0", 
       FractionBox["1", 
        SqrtBox["2"]]}
     },
     GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
     GridBoxSpacings->{"Columns" -> {
         Offset[0.27999999999999997`], {
          Offset[0.7]}, 
         Offset[0.27999999999999997`]}, "Rows" -> {
         Offset[0.2], {
          Offset[0.4]}, 
         Offset[0.2]}}], "\[NoBreak]", ")"}],
   Function[BoxForm`e$, 
    MatrixForm[BoxForm`e$]]],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939102092714045*^9, 3.939102433771041*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1027]//MatrixForm=",ExpressionUUID->"23d47fbb-f081-4dd9-8e90-\
ed462f9f12e3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"H", "=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{"1", "/", 
      RowBox[{"Sqrt", "[", "2", "]"}]}], ")"}], " ", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"1", ",", "1"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"1", ",", 
        RowBox[{"-", "1"}]}], "}"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"RotationY", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "/", "2"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}], ",", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"u1", "=", 
  RowBox[{"RH", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"H", ",", "RotationY"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{
  3.93910244549924*^9, {3.939102477064218*^9, 3.939102496644691*^9}, {
   3.939102546085904*^9, 3.939102548838044*^9}, {3.9391026894323463`*^9, 
   3.939102708757875*^9}, {3.9391027555326366`*^9, 3.939102849898284*^9}, {
   3.939102880563272*^9, 3.9391028866363173`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1120]:=",ExpressionUUID->"dfe297c8-a563-4f1f-ae1f-9e524ca88f50"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}]},
     {
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939102852206833*^9, 3.939102887986253*^9, 
  3.939103143570331*^9, 3.9391036973452063`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1121]=",ExpressionUUID->"1c399d07-bae4-44d3-956f-de4344e2ddb2"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      FractionBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Sin", "[", 
         FractionBox["\[Phi]", "2"], "]"}], 
        SqrtBox["2"]]}], 
      FractionBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Sin", "[", 
         FractionBox["\[Phi]", "2"], "]"}], 
        SqrtBox["2"]]}]},
     {
      FractionBox[
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]], 
      FractionBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]], 
      FractionBox[
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]], 
      FractionBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]]},
     {
      FractionBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Sin", "[", 
         FractionBox["\[Phi]", "2"], "]"}], 
        SqrtBox["2"]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}], 
        SqrtBox["2"]]}], 
      FractionBox[
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]]},
     {
      FractionBox[
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]], 
      FractionBox[
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}], 
       SqrtBox["2"]], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Sin", "[", 
         FractionBox["\[Phi]", "2"], "]"}], 
        SqrtBox["2"]]}], 
      RowBox[{"-", 
       FractionBox[
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}], 
        SqrtBox["2"]]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939102852206833*^9, 3.939102887986253*^9, 
  3.939103143570331*^9, 3.939103697347352*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1122]=",ExpressionUUID->"e4bb812a-a451-43d5-92a8-167bbf77f66a"]
}, Open  ]],

Cell[BoxData[""], "Input",ExpressionUUID->"6c437f03-9fd5-4c2e-80c1-4d38d409c400"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"X", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"0", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RotationY", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "/", "2"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}], ",", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"u1", "=", 
  RowBox[{"RX", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"X", ",", "RotationY"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.939103730267061*^9, 3.9391037863801947`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1208]:=",ExpressionUUID->"b86018fc-18af-4799-bd5f-240913727a3b"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}]},
     {
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939103791268919*^9, 3.9391040095996428`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1209]=",ExpressionUUID->"253a16e6-c8ef-4cdf-86a0-f0202084f779"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {"0", "0", 
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}]},
     {"0", "0", 
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}]},
     {
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}], "0", "0"},
     {
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], "0", "0"}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939103791268919*^9, 3.939104009601737*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1210]=",ExpressionUUID->"8026c055-0842-4c32-b586-2be69eac3daa"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Z", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"0", ",", 
       RowBox[{"-", "1"}]}], "}"}]}], "}"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{"RotationY", "=", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}], ",", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        RowBox[{"\[Phi]", "/", "2"}], "]"}]}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}], ",", 
      RowBox[{"Cos", "[", 
       RowBox[{"\[Phi]", "/", "2"}], "]"}]}], "}"}]}], "}"}]}], "\n", 
 RowBox[{"u1", "=", 
  RowBox[{"RZ", "=", 
   RowBox[{"KroneckerProduct", "[", 
    RowBox[{"Z", ",", "RotationY"}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.939104022405418*^9, 3.939104027168326*^9}, {
  3.9391040671320066`*^9, 3.9391040807377243`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1296]:=",ExpressionUUID->"71f7ef7b-8ad6-46cf-aa7e-52c33df6fcb4"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}]},
     {
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.93910408734197*^9, 3.9391043627578363`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1297]=",ExpressionUUID->"078e3f10-3fc3-495f-8457-495a98a860ae"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}], "0", "0"},
     {
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], "0", "0"},
     {"0", "0", 
      RowBox[{"-", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}], 
      RowBox[{"Sin", "[", 
       FractionBox["\[Phi]", "2"], "]"}]},
     {"0", "0", 
      RowBox[{"-", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}], 
      RowBox[{"-", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.93910408734197*^9, 3.9391043627599277`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1298]=",ExpressionUUID->"424430b8-d220-4e7e-8d4b-f9700b1b0161"]
}, Open  ]],

Cell[BoxData[""], "Input",ExpressionUUID->"fd20895b-7cbe-4a53-9f44-95218fd4d900"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{"sw", "=", 
  RowBox[{
   FractionBox["1", "2"], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"u1", ".", "v1"}], "+", 
     RowBox[{"v1", ".", "u1"}]}], ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"v", "=", "sw"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]abe", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"AF", "[", 
      RowBox[{
       RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", "v"}], 
      "]"}], ".", 
     RowBox[{"AF", "[", 
      RowBox[{"bel1", "\[TensorProduct]", "c0"}], "]"}], ".", 
     RowBox[{"Transpose", "[", 
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", "v"}], 
       "]"}], "]"}]}], "/", 
    RowBox[{"Tr", "[", 
     RowBox[{
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", "v"}], 
       "]"}], ".", 
      RowBox[{"AF", "[", 
       RowBox[{"bel1", "\[TensorProduct]", "c0"}], "]"}], ".", 
      RowBox[{"Transpose", "[", 
       RowBox[{"AF", "[", 
        RowBox[{
         RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", "v"}],
         "]"}], "]"}]}], "]"}]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.9390953548079987`*^9, 3.939095356250617*^9}, {
  3.939095397831163*^9, 3.939095399657998*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1214]:=",ExpressionUUID->"fbe353b3-9b18-4a51-a4ce-c29a4e31f9bd"],

Cell[BoxData[
 TagBox[
  RowBox[{"(", "\[NoBreak]", GridBox[{
     {
      RowBox[{"Cos", "[", 
       FractionBox["\[Phi]", "2"], "]"}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]", "2"], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]", "2"], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "0"},
     {
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]", "2"], "]"}]}]}], ")"}]}], 
      RowBox[{
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], "0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}]},
     {
      RowBox[{
       RowBox[{"-", 
        FractionBox["1", "2"]}], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], "0", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"Cos", "[", 
         FractionBox["\[Phi]", "2"], "]"}]}], " ", 
       RowBox[{"Cos", "[", "\[Phi]", "]"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"Sin", "[", 
          FractionBox["\[Phi]", "2"], "]"}], "+", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]", "2"], "]"}]}]}], ")"}]}]},
     {"0", 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"Sin", "[", 
        FractionBox["\[Phi]", "2"], "]"}], " ", 
       RowBox[{"Sin", "[", "\[Phi]", "]"}]}], 
      RowBox[{
       FractionBox["1", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]", "2"], "]"}]}], "-", 
         RowBox[{
          RowBox[{"Cos", "[", "\[Phi]", "]"}], " ", 
          RowBox[{"Sin", "[", 
           FractionBox["\[Phi]", "2"], "]"}]}]}], ")"}]}], 
      RowBox[{"-", 
       RowBox[{"Cos", "[", 
        FractionBox["\[Phi]", "2"], "]"}]}]}
    },
    GridBoxAlignment->{"Columns" -> {{Center}}, "Rows" -> {{Baseline}}},
    GridBoxSpacings->{"Columns" -> {
        Offset[0.27999999999999997`], {
         Offset[0.7]}, 
        Offset[0.27999999999999997`]}, "Rows" -> {
        Offset[0.2], {
         Offset[0.4]}, 
        Offset[0.2]}}], "\[NoBreak]", ")"}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.939095310150079*^9, 3.9390953608248253`*^9, 3.9390954015569696`*^9, {
   3.939096824724513*^9, 3.9390968390288343`*^9}, 3.9390974363573837`*^9, 
   3.9390980872942133`*^9, 3.939098143878557*^9, 3.9390984413879547`*^9, 
   3.93909878041208*^9, 3.939099249447411*^9, 3.939099633784855*^9, 
   3.939100205102654*^9, 3.939100486906684*^9, 3.939101100064941*^9, 
   3.93910167287901*^9, 3.939102099114555*^9, 3.9391029199344053`*^9, 
   3.939103797958987*^9, 3.93910409511651*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1214]=",ExpressionUUID->"80fc8496-a9ac-4e93-8068-e1b63a6e866f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]ab", "=", 
   RowBox[{"PTr", "[", 
    RowBox[{
     RowBox[{"{", "3", "}"}], ",", "\[Rho]abe"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "0", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "1", "]"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "1", "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "0", "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aA0", "=", 
   RowBox[{"a0", ".", 
    RowBox[{"Transpose", "[", "a0", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aA1", "=", 
   RowBox[{"a1", ".", 
    RowBox[{"Transpose", "[", "a1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b0", "=", 
   RowBox[{"a0", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"b1", "=", 
   RowBox[{"a1", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"aB0", "=", 
   RowBox[{"aA0", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"aB1", "=", 
   RowBox[{"aA1", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p00", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", "aA0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p01", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", "aA1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p10", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", "aA0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p11", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", "aA1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p200", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB0", "\[TensorProduct]", "aB0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p201", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB0", "\[TensorProduct]", "aB1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p210", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB1", "\[TensorProduct]", "aB0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p211", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB1", "\[TensorProduct]", "aB1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"h1ab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p00"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p00"}], "]"}]}], "-", 
    RowBox[{"p01", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p01"}], "]"}]}], "-", 
    RowBox[{"p10", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p10"}], "]"}]}], "-", 
    RowBox[{"p11", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p11"}], "]"}]}]}]}], ";", 
  RowBox[{"h2ab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p200"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p200"}], "]"}]}], "-", 
    RowBox[{"p201", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p201"}], "]"}]}], "-", 
    RowBox[{"p210", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p210"}], "]"}]}], "-", 
    RowBox[{"p211", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p211"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2be", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p201"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p201"}], "]"}]}], "-", 
    RowBox[{"p210", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p210"}], "]"}]}], "-", 
    RowBox[{"p211", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p211"}], "]"}]}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pa1", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pa2", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pb1", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", 
        "aB0"}], "]"}], ")"}], ".", "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pb2", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", 
        "aB1"}], "]"}], ")"}], ".", "\[Rho]ab"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ha1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pa1"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pa1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pa1"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pa1"}]}], "]"}]}]}]}], ";", 
  RowBox[{"ha2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pa2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pa2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pa2"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pa2"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hb1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pb1"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pb1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pb1"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pb1"}]}], "]"}]}]}]}], ";", 
  RowBox[{"hb2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pb2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pb2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pb2"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pb2"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"condab1", "=", 
   RowBox[{"h1ab", "-", "hb1"}]}], ";", 
  RowBox[{"condab2", "=", 
   RowBox[{"h2ab", "-", "hb2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imnab", "=", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{".5", 
      RowBox[{"(", 
       RowBox[{"condab1", "+", "condab2"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]1", "\[Rule]", "0.0001"}], ",", 
      RowBox[{"\[Theta]2", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "2"}]}], ",", 
      RowBox[{"\[Phi]1", "\[Rule]", ".5"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", "imnab", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.939095425660211*^9, 3.939095581406877*^9}, {
  3.939097268020355*^9, 3.9390972798852863`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1217]:=",ExpressionUUID->"a196d336-5be9-4d14-b618-9ba14b5975ce"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], 
       LineBox[{{3.2057067893773395`*^-8, 0.9999998599093984}, {
        0.001927069360705241, 0.9999998573991147}, {0.0038541066643425883`, 
        0.999999849407493}, {0.00455761906619699, 0.9999998448972407}}], 
       LineBox[{{0.027907941159205637`, 0.9999980597650044}, {
        0.028905591611628104`, 0.9999978390239065}, {0.03083262891526545, 
        0.9999973557647595}, {0.030838570265600013`, 0.9999973541525145}}], 
       LineBox[{{0.09549358153087806, 0.9998656191457442}, {
        0.09549358153087806, 0.9998656191457442}}], 
       LineBox[{{0.12478038673631713`, 0.9996487292772219}, {
        0.12606841996188525`, 0.9996355528809266}, {0.1265351854849165, 
        0.9996306918242446}, {0.1271056766797325, 0.9996246877406577}, {
        0.12750970280472435`, 0.9996203935839724}}], 
       LineBox[{{0.1587420065740735, 0.9991692545556099}, {
        0.15928483581273045`, 0.9991590886747448}, {0.15928483581273045`, 
        0.9991590886747448}}], 
       LineBox[{{0.22298217063312312`, 0.997235601156483}, {
        0.22410938733149288`, 0.9971862664801336}}], 
       LineBox[{{0.3476351190090408, 0.9871809779584654}, {
        0.35196839246487666`, 0.9866315273366414}, {0.35244510214833424`, 
        0.9865701297399305}, {0.3528990062023397, 0.9865114931237918}}], 
       LineBox[{{0.41558070321903623`, 0.9766617658804015}, {
        0.41592993264853023`, 0.9765966056725353}}], 
       LineBox[{{0.4801019849782369, 0.9625083865128367}, {0.480489036343717, 
        0.9624101680672995}, {0.4806949934501479, 0.9623578373401533}}], 
       LineBox[{{0.6744159479396024, 0.891426841693408}, {0.6744159479396024, 
        0.891426841693408}}], 
       LineBox[{{0.8003237996692231, 0.822210231804676}, {0.8233558542504089, 
        0.8078086512466662}}], 
       LineBox[{{0.9309096165041898, 0.7349474697453413}, {0.9313654555116073,
         0.734622338596364}, {0.9318452860457311, 0.7342799732548586}, {
        0.9319167987855641, 0.7342289372889854}}], 
       LineBox[{{0.9583335007740947, 0.7151974001284945}, {0.9621151326841492,
         0.712445774485108}, {0.9623931461862505, 0.7122432348749631}}], 
       LineBox[{{1.0460353917301966`, 0.6501176856722505}, {1.089529014482041,
         0.6172760922219425}}], 
       LineBox[{{1.1149592473125816`, 0.5980486452578144}, {
        1.1236829036270128`, 0.5914600176925382}}], 
       LineBox[{{1.3464884294243766`, 0.4294033568329769}, {
        1.3469450878846083`, 0.42908966946974914`}, {1.3474257810006414`, 
        0.4287595703090705}, {1.3478584048050715`, 0.42846256710414166`}, {
        1.3478584048050715`, 0.42846256710414166`}}], 
       LineBox[{{1.4006443579090975`, 0.39284656944422447`}, {
        1.410586584892412, 0.3862787662796985}, {1.4417293266776485`, 
        0.36599941954769843`}, {1.4708162873451558`, 0.34746466046673186`}}], 
       LineBox[{{1.502687052594488, 0.3276120486462205}, {1.50663449096568, 
        0.32518667941528645`}}], 
       LineBox[{{1.5076362743373604`, 0.3245723511438824}, {
        1.5368318177923703`, 0.30688055906195477`}, {1.537397892408128, 
        0.3065416092545026}, {1.5378309920036723`, 0.30628238670630126`}}], 
       LineBox[{{0.14174289783498537`, 0.9994455298815759}, {
        0.1426126646115488, 0.9994332690644415}, {0.1432103837952083, 
        0.9994247320272099}, {0.1437277155832346, 0.9994172695132126}, {
        0.14422041252421203`, 0.9994100984896482}, {0.14436980171014763`, 
        0.9994079118251225}}], 
       LineBox[{{0.23504904791155112`, 0.9966750755894048}, {
        0.23565276959820158`, 0.9966451121600419}, {0.2361677440015209, 
        0.9966194051587837}, {0.2402875392280755, 0.9964087891366208}, {
        0.24062810765851042`, 0.996390980065984}}], 
       LineBox[{{0.36564668834408365`, 0.9847935352198031}, {
        0.3821494887151055, 0.9823595243003818}}], 
       LineBox[{{0.46073915789370695`, 0.9672143920451381}, {
        0.46373228690186513`, 0.9665133059738348}, {0.4642554317983024, 
        0.9663897864244391}, {0.46518999878420036`, 0.9661683969654891}}], 
       LineBox[{{0.5202359337456512, 0.9514357990331164}, {0.5281457910164823,
         0.9490381994537409}, {0.5434727654873437, 0.9441865135276513}}], 
       LineBox[{{0.5922605953599025, 0.9269071002475044}, {0.5924117423801164,
         0.9268491849316224}}], 
       LineBox[{{0.753789609349422, 0.8497531610512994}, {0.7541953229068469, 
        0.849522503597777}}], 
       LineBox[{{0.877546378915523, 0.7721408033182289}, {0.8810578428163701, 
        0.7697511806432356}}], 
       LineBox[{{0.9745854503409865, 0.7033287564669581}, {0.9861352188448318,
         0.6948300401898151}}], 
       LineBox[{{1.1970351024473318`, 0.5364911914781464}, {
        1.2005699348941818`, 0.5338708803077185}}], 
       LineBox[{{1.2297195579524705`, 0.5123976631739471}, {
        1.2302125678965705`, 0.5120366959559207}, {1.2322883992401503`, 
        0.5105176874387918}, {1.2328073570760454`, 0.5101381519132385}}], 
       LineBox[{{1.5441198815196275`, 0.30252863114432815`}, {
        1.5535444969242627`, 0.29693953097799874`}, {1.55390375845356, 
        0.2967273434366885}}], 
       LineBox[{{0.0069878579652940115`, 0.9999998211440959}, {
        0.00773226923791275, 0.9999998108407399}, {0.00818994059752662, 
        0.9999998036776834}, {0.008719875856026888, 0.9999997945324685}, {
        0.0090163566747257, 0.9999997889945416}}], 
       LineBox[{{0.2586912818442824, 0.9953556949317737}, {
        0.26060962924678893`, 0.9952349131493337}, {0.26445253835928395`, 
        0.9949864508359316}, {0.2698072967075613, 0.9946255048177877}}], 
       LineBox[{{0.3284130189384381, 0.9894349809772849}, {
        0.32910114713123084`, 0.9893593288935817}}], 
       LineBox[{{0.3890688522222865, 0.9812661526327107}, {
        0.38971906961522806`, 0.9811611501030104}, {0.3902363022873042, 
        0.9810773442209698}, {0.39077939659298416`, 0.9809890817613751}, {
        0.3911934615705035, 0.9809216053705719}}], 
       LineBox[{{0.4882742576111595, 0.9603996190928084}, {
        0.48868061687144315`, 0.9602928397969894}, {0.4888101485642884, 
        0.960258764240156}}], 
       LineBox[{{0.7760042630939238, 0.836874015355496}, {0.7781774069285843, 
        0.8355872532086274}}], 
       LineBox[{{0.8412176477599475, 0.7963161551076212}, {0.841676958025189, 
        0.7960170583611006}, {0.8421846167394036, 0.7956862738243846}, {
        0.842634190421678, 0.7953931583436863}}], 
       LineBox[{{1.3535152913918187`, 0.4245865430697642}, {
        1.3542833252060127`, 0.4240613763170844}}], 
       LineBox[{{1.3778483881536996`, 0.40807477417579086`}, {
        1.379313618613306, 0.40708892586021383`}, {1.381398483031913, 
        0.4056878307712579}, {1.385568211869127, 0.40289150208979474`}, {
        1.3856077583759223`, 0.4028650186407541}}], 
       LineBox[{{0.2137712083400054, 0.9976163357701011}, {
        0.21436662782273144`, 0.9975929069350081}, {0.2148911684060162, 
        0.9975721338954018}, {0.21538948196013671`, 0.9975522835629933}, {
        0.21596647660174997`, 0.9975291573565628}, {0.21622375063467272`, 
        0.9975187965716278}}], 
       LineBox[{{0.437028645141389, 0.9724349386409973}, {
        0.43819153960034307`, 0.9721924954207929}, {0.4387706858897256, 
        0.9720712369347677}, {0.4392291767021534, 0.9719749967105553}, {
        0.4392291767021534, 0.9719749967105553}}], 
       LineBox[{{0.6329718689308104, 0.9103244819004086}, {0.6334972720960045,
         0.9100975873210442}, {0.6340226752611986, 0.9098703652730383}, {
        0.6350734815915869, 0.9094149389888884}, {0.6353486370613679, 
        0.9092954685103147}}], 
       LineBox[{{0.6974907452351742, 0.8800386762151813}, {0.6979238488340482,
         0.8798191024193146}, {0.6984531976771167, 0.8795504454175351}, {
        0.6991457885744525, 0.8791984594013132}}], 
       LineBox[{{0.8528212755134218, 0.788706975437252}, {0.8566891514312466, 
        0.786146472684193}, {0.8644249097104222, 0.7809903365632129}}], 
       LineBox[{{0.8885235863358149, 0.7646416326784973}, {0.889577262227537, 
        0.7639173837838655}, {0.8899312735129516, 0.7636738820265316}}], 
       LineBox[{{0.9488523470778252, 0.7220674449289681}, {0.953917490615426, 
        0.7184024565736408}, {0.9573317174024143, 0.7159252561147793}}], 
       LineBox[{{1.1766008967906187`, 0.5516998119539926}, {
        1.1769725612961826`, 0.5514223223680313}}], 
       LineBox[{{1.2721437094273869`, 0.48163790285550356`}, {
        1.2784233348531728`, 0.4771400332765475}}], 
       LineBox[{{1.3690140131345463`, 0.41403913861914743`}, {
        1.3768324274418817`, 0.4087589060149581}}], 
       LineBox[{{0.22511117070317332`, 0.997141908344559}, {
        0.22586825593513443`, 0.9971080629354082}, {0.22792815354841173`, 
        0.9970145603513987}, {0.22844312795173105`, 0.9969908592216857}, {
        0.2289323536348844, 0.9969682218359164}}], 
       LineBox[{{0.32174925408274824`, 0.9901487858757705}, {
        0.32279184065949573`, 0.9900393396927933}, {0.3232781165229187, 
        0.9899880110010093}, {0.32376439238634175`, 0.9899365027689783}, {
        0.32473694411318776`, 0.9898329464648493}, {0.3252232199766108, 
        0.9897808977837196}, {0.32570949584003384`, 0.9897286683442758}, {
        0.32668204756687985`, 0.9896236659751885}}], 
       LineBox[{{0.38581224069141096`, 0.9817862036915439}, {
        0.3871329062548472, 0.9815764793065931}, {0.38765013892692335`, 
        0.9814939057782421}, {0.38806706885060605`, 0.9814271661285177}}], 
       LineBox[{{0.580177365806563, 0.9314491348477527}, {0.5815372668283875, 
        0.9309466203578614}}], 
       LineBox[{{0.6119027235997561, 0.9191527962592416}, {0.6125074156464985,
         0.9189067837896904}, {0.6125074156464985, 0.9189067837896904}}], 
       LineBox[{{0.7417657725319328, 0.8565103015974839}, {0.7424794217471234,
         0.8561135251629862}, {0.7429665601924558, 0.8558423726751688}, {
        0.7434293417155216, 0.8555845435074222}, {0.7439651940053873, 
        0.8552857194992584}}], 
       LineBox[{{0.9633949295579309, 0.7115131323424018}, {0.9657576073433458,
         0.7097894935415456}, {0.969920435525285, 0.7067468619206461}}], 
       LineBox[{{1.1560121510737469`, 0.5671155615330981}, {1.157733860740287,
         0.5658233693168668}, {1.1589892612280255`, 0.5648814828812201}}], 
       LineBox[{{1.217264569890992, 0.5215419957470221}, {1.2177575798350921`,
         0.521179132673561}, {1.2182765376709872`, 0.5207972499960998}, {
        1.218795495506882, 0.5204154480182269}, {1.219833411178672, 
        0.5196520871151282}, {1.2200164245682785`, 0.5195175190839072}}], 
       LineBox[{{1.5392651948135414`, 0.3054246284309654}, {1.540066529882414,
         0.30494580870010324`}, {1.5406326044981717`, 0.30460775265001894`}, {
        1.5411447672457619`, 0.30430202738484613`}, {1.5413964803834825`, 
        0.30415181929379986`}}], 
       LineBox[{{0.05123465076630803, 0.9999854088228031}, {
        0.0517500356121087, 0.9999848880473818}, {0.052246203810910226`, 
        0.9999843737706489}, {0.052742372009711755`, 0.9999838466188001}}], 
       LineBox[{{0.2107535242244261, 0.9977326267410952}, {
        0.21182260599380034`, 0.9976918936963969}, {0.21226846548959238`, 
        0.9976747555347344}, {0.21268809795622018`, 0.997658544248939}}], 
       LineBox[{{0.43329621876768587`, 0.9732037605312063}, {
        0.4339444668115385, 0.9730712490592235}, {0.4344029576239662, 
        0.97297726893208}, {0.4348855795317849, 0.9728781114631911}, {
        0.43536820143960364`, 0.9727787168403692}, {0.4359376542746713, 
        0.9726611343470883}}], 
       LineBox[{{0.49920033300174266`, 0.957464667092242}, {0.504601557082071,
         0.9559644587722178}}], 
       LineBox[{{0.6263917991888502, 0.9131383228899852}, {0.6287686436092572,
         0.9121278434957204}, {0.6287686436092572, 0.9121278434957204}}], 
       LineBox[{{1.1724816388264112`, 0.5547773006441095}, {1.173374293663386,
         0.5541100930594619}, {1.1736634656460523`, 0.5538939898857789}}], 
       LineBox[{{1.3633086695438321`, 0.41790946624529257`}, {
        1.3656921194099023`, 0.41629085113330766`}, {1.3680122297628659`, 
        0.41471767103192836`}}], 
       LineBox[{{0.20165765233432853`, 0.9980590569595168}, {
        0.20285296201963093`, 0.9980181758132951}, {0.20335127557375143`, 
        0.998000955667194}, {0.20390204318620045`, 0.9979818009578829}, {
        0.20440035674032098`, 0.9979643598165033}, {0.20484172292088626`, 
        0.9979488237416214}}], 
       LineBox[{{0.4569874006296127, 0.968079710202698}, {0.4590239828339294, 
        0.9676118396925054}, {0.4597373745220265, 0.9674469093672231}}], 
       LineBox[{{0.6174275466495914, 0.9168888943919925}, {0.6203621929661509,
         0.9156715880942579}, {0.6245654182877041, 0.9139102191427877}}], 
       LineBox[{{0.7153633519721473, 0.8708019741547581}, {0.7177123458008705,
         0.8695614329250319}, {0.7205571177342022, 0.8680508819324018}}], 
       LineBox[{{0.9404129900608966, 0.7281461582529795}, {0.9424015577964547,
         0.7267170391377662}, {0.9462176349149554, 0.7239689723311489}}], 
       LineBox[{{1.355700710807682, 0.42309287506766957`}, {
        1.3580010295533713`, 0.42152294418000724`}, {1.3615546077568936`, 
        0.41910226691337404`}}], 
       LineBox[{{0.1844324726212436, 0.9985844163893439}, {0.186365620234303, 
        0.9985311666253949}, {0.18769844069105895`, 0.9984936410660306}}], 
       LineBox[{{0.2526726736279053, 0.9957208613436467}, {
        0.25316189931105865`, 0.9956919489912361}, {0.25367687371437797`, 
        0.9956613688950442}, {0.2540236737716851, 0.9956406906985544}}], 
       LineBox[{{1.177974344667863, 0.55067452904768}, {1.1792059059389253`, 
        0.5497555201990737}, {1.1811579100478924`, 0.5482996048283122}, {
        1.1847327848164657`, 0.5456355282537241}}], 
       LineBox[{{1.566174341620086, 0.289518508448552}, {1.5670224639661112`, 
        0.28902301640719275`}}], 
       LineBox[{{0.032790664755847077`, 0.9999967808442667}, {
        0.03296505977958225, 0.9999967252399807}}], 
       LineBox[{{0.09642029670348613, 0.9998608718166537}, {
        0.09738209774358295, 0.9998558179007438}, {0.09781239257685748, 
        0.9998535144990995}, {0.09833830848419303, 0.9998506633038127}, {
        0.09844750363158362, 0.9998500663317463}}], 
       LineBox[{{0.19184507906791634`, 0.9983725738065978}, {
        0.1922040185802801, 0.998361782196517}}], 
       LineBox[{{0.2895935395449759, 0.9931361596102873}, {0.2896752455042775,
         0.9931294824426113}}], 
       LineBox[{{0.44738548821875057`, 0.9702267078866783}, {
        0.44811641174321165`, 0.9700666683717313}, {0.44856108490518337`, 
        0.9699690323911117}, {0.44908422980162066`, 0.9698539023736646}}], 
       LineBox[{{0.4816967768218283, 0.9621026354768343}, {0.4820040935573089,
         0.9620241266262136}, {0.48251767227378073`, 0.9618926935076154}, {
        0.4830312509902526, 0.9617609706383698}}], 
       LineBox[{{0.5147346883544786, 0.9530610138558547}, {0.5152136563066929,
         0.9529208875638797}, {0.5157644694517397, 0.9527594188868195}, {
        0.5158518743320397, 0.9527337646741852}}], 
       LineBox[{{0.7057501622613361, 0.8758147648226278}, {0.7062599506503735,
         0.8755515349142384}, {0.7067556123994838, 0.8752953192494419}, {
        0.7072773616090737, 0.8750253204184351}, {0.7075668979088598, 
        0.8748753570709693}}], 
       LineBox[{{0.7401038178886873, 0.857432209517006}, {0.7407639891602523, 
        0.8570663576305038}}], 
       LineBox[{{0.7717306295456525, 0.8393907316278414}, {0.7735797528086733,
         0.8383040456096933}}], 
       LineBox[{{1.250396525910864, 0.49732730850280815`}, {
        1.2508324382753377`, 0.4970111564225712}, {1.251316785346975, 
        0.49665995421994624`}}], 
       LineBox[{{1.2806917319690667`, 0.4755189593138319}, {1.281992742814611,
         0.47459010618755404`}, {1.282284577859612, 0.4743818411197115}}], 
       LineBox[{{0.04911931736465096, 0.9999874077174744}, {
        0.04963479223827062, 0.9999869406863682}, {0.05015707455279854, 
        0.9999864544525251}, {0.050232867394627616`, 0.999986382787456}}], 
       LineBox[{{0.273914787328974, 0.9943367602187623}, {
        0.27456419296153645`, 0.9942901505159899}, {0.27502053841864527`, 
        0.9942572395088767}, {0.27550721787905685`, 0.9942219970011285}}], 
       LineBox[{{0.30626191163075067`, 0.9916795601642368}, {
        0.30793755603038675`, 0.9915223747914251}}], 
       LineBox[{{0.5934135257517968, 0.9264646420844381}, {0.594175872057376, 
        0.9261712086036552}, {0.5946365082251228, 0.9259935705183989}}], 
       LineBox[{{0.8494610583098114, 0.7909217256358152}, {0.8499203685750532,
         0.7906195258690543}, {0.8504038530647813, 0.7903012369823967}, {
        0.8507664664320773, 0.7900623967570063}, {0.8509201930785156, 
        0.7899611106832121}}], 
       LineBox[{{1.1713624439886343`, 0.5556140694304255}, {
        1.1714798554547308`, 0.5555262742266507}}], 
       LineBox[{{1.2656423701998814`, 0.4863101904031719}, {1.266355761921319,
         0.48579673416531766`}, {1.2663560001382699`, 0.48579656274251215`}}],
        LineBox[{{1.297660334823602, 0.4634562889803753}, {1.298788584742805, 
        0.4626582864124569}, {1.2992609677970355`, 0.4623243255988654}, {
        1.2996557217936329`, 0.46204531519458236`}}], 
       LineBox[{{1.3954251786716625`, 0.39631235153593203`}, {
        1.396513750066814, 0.39558846793664304`}}], 
       LineBox[{{0.360443804578033, 0.9855114403182007}, {
        0.36150258613402825`, 0.9853672330259298}, {0.3617154270471147, 
        0.985338127960822}}], 
       LineBox[{{0.39229261916865443`, 0.9807417143613808}, {
        0.392822465647685, 0.9806545973735418}, {0.39439111212933026`, 
        0.9803951486155269}}], 
       LineBox[{{0.4242678975597731, 0.9750051775823133}, {0.4252331413754106,
         0.9748164899351888}, {0.4267333234544985, 0.9745213828286146}}], 
       LineBox[{{1.1631839555710983`, 0.5617364068263244}, {
        1.1642788020603898`, 0.5609160571214731}}], 
       LineBox[{{1.1944862191780725`, 0.5383826620663618}, {
        1.1960333190756514`, 0.5372343927449033}}], 
       LineBox[{{1.2242324633018282`, 0.5164203323663534}, {
        1.2250229895376215`, 0.5158402049162153}, {1.2260609052094114`, 
        0.5150788259646883}, {1.226361411439274, 0.5148584478018132}}], 
       LineBox[{{0.11999986457048205`, 0.9996946628952087}, {
        0.12066808705907517`, 0.9996885174478608}}], 
       LineBox[{{0.15263139739528103`, 0.9992777557806197}, {
        0.15355572298483727`, 0.9992620307406248}, {0.15404841992581472`, 
        0.9992535501145982}, {0.15461891112063073`, 0.9992436442002246}, {
        0.15482269923711395`, 0.9992400831316153}}], 
       LineBox[{{0.2508114958025388, 0.9958296241794324}, {0.2508114958025388,
         0.9958296241794324}}], 
       LineBox[{{0.31459609767363805`, 0.9908777149949297}, {
        0.3151169843013185, 0.990825918308996}, {0.31589860177516416`, 
        0.9907478191716316}}], 
       LineBox[{{1.3069957564758032`, 0.4568689157044419}, {
        1.3071865057069019`, 0.4567346866545543}}], 
       LineBox[{{0.10127865651156903`, 0.999833979260894}, {
        0.1016850460763283, 0.9998315721321748}}], 
       LineBox[{{0.16337007343581825`, 0.9990797296017865}, {
        0.16506884606899125`, 0.9990452188181949}, {0.1655144561772761, 
        0.9990360165497014}}], 
       LineBox[{{0.19637703454531172`, 0.9982325952177958}, {
        0.1965786492960394, 0.9982261780307194}}], 
       LineBox[{{0.5179177960823949, 0.9521248560266937}, {0.5185903803698046,
         0.9519255663938989}, {0.5190453999244082, 0.9517904486475375}, {
        0.5192341503739708, 0.9517343297966779}}], 
       LineBox[{{0.9361433035291101, 0.731207761874815}, {0.9382992966309949, 
        0.72966297883554}}], 
       LineBox[{{1.2219092425222517`, 0.5181263441512247}, {
        1.2232306799301478`, 0.5171557686758886}}], 
       LineBox[{{1.2850612769770584`, 0.47240193012577925`}, {
        1.2861917032966594`, 0.4715967447799293}, {1.2880491237962735`, 
        0.4702748176987702}}], 
       LineBox[{{0.02080579338484369, 0.9999991533471356}, {
        0.021675987109571006`, 0.999999057837276}}], 
       LineBox[{{0.14888368581243996`, 0.9993390801396689}, {
        0.15070337058947125`, 0.9993097874672522}}], 
       LineBox[{{1.2377225041653845`, 0.5065478476266199}, {1.238501438006323,
         0.505979598833969}}], 
       LineBox[{{0.17235331086871722`, 0.9988867806847922}, {
        0.17281312758365008`, 0.9988761952816152}, {0.17329714517831626`, 
        0.9988649760521815}, {0.17378116277298244`, 0.9988536778462885}, {
        0.1742651803676486, 0.9988423003484694}, {0.1742651803676486, 
        0.9988423003484694}}], 
       LineBox[{{0.301027001022562, 0.9921577781705929}, {
        0.30159997631301055`, 0.9921063768408411}, {0.302094818609307, 
        0.9920617996541976}, {0.30370261075439076`, 0.9919157753691903}}], 
       LineBox[{{0.5899550447497148, 0.9277871521873476}, {0.5904388095696993,
         0.9276030186870257}}], 
       LineBox[{{0.0611250031578849, 0.9999727995620724}, {
        0.06162117135668642, 0.9999720071361435}, {0.06216956778694074, 
        0.9999711116962262}, {0.06269185010146866, 0.9999702394990124}}], 
       LineBox[{{0.31901823382514083`, 0.9904315926536681}, {
        0.3192840773227622, 0.9904043095740142}}], 
       LineBox[{{0.47681258986322606`, 0.9633364936243404}, {
        0.47785719910567226`, 0.9630747932501249}, {0.47838034400210955`, 
        0.962943285000988}, {0.47890348889854684`, 0.9628114777775159}, {
        0.4791002016065565, 0.9627618382947476}}], 
       LineBox[{{0.766776021951526, 0.8422853980632877}, {0.767810620904408, 
        0.8416830051463098}, {0.7693558895227275, 0.8407812492921147}}], 
       LineBox[{{1.5681523274255378`, 0.28836348391591626`}, {
        1.5691789386928068`, 0.28776477687227586`}, {1.5697180573744807`, 
        0.28745058102699594`}, {1.5702571760561548`, 0.28713653094982206`}, {
        1.5707962947378287`, 0.2868226267176591}}], 
       LineBox[{{0.6753048297811797, 0.89099950839089}, {0.6753048297811797, 
        0.89099950839089}}], 
       LineBox[{{0.8243576376220894, 0.8071713956621615}, {0.834448864903754, 
        0.8007033912313246}, {0.8354158338832103, 0.8000790112516485}}], 
       LineBox[{{1.185716188611027, 0.5449031985351626}, {1.1869613152197314`,
         0.5439762972292683}}], 
       LineBox[{{0.4972270812476729, 0.9580045752774609}, {0.4981985496300622,
         0.9577393135032165}}], 
       LineBox[{{0.625642494776352, 0.9134554864177238}, {0.625642494776352, 
        0.9134554864177238}}], 
       LineBox[{{0.6901401189114392, 0.8837327242621221}, {0.6907776394526252,
         0.8834147802200244}, {0.6907776394526252, 0.8834147802200244}}], 
       LineBox[{{0.755120664403499, 0.8489957825248364}, {0.755120664403499, 
        0.8489957825248364}}], 
       LineBox[{{0.9472194182866358, 0.7232463633662322}, {0.9478505637061447,
         0.7227908517920787}}], 
       LineBox[{{1.1703974873972112`, 0.5563357299293387}, {
        1.1703974873972112`, 0.5563357299293387}}], 
       LineBox[{{1.5546227342876104`, 0.2963028925290102}, {1.554975488240306,
         0.29609473597816327`}}], 
       LineBox[{{0.23294150847005096`, 0.996778214127723}, {
        0.2335928719849243, 0.9967465793781829}, {0.23404726453987068`, 
        0.9967243831648483}}], 
       LineBox[{{0.29693804099527044`, 0.9925179630350851}, {
        0.29725610940577846`, 0.9924903602970832}}], 
       LineBox[{{0.4558851134553056, 0.9683311106948069}, {
        0.45598561725793224`, 0.9683082418308363}}], 
       LineBox[{{0.6825967936961138, 0.8874593570186446}, {0.6830539586060365,
         0.8872353649915957}, {0.6834870622049105, 0.887022940020174}}], 
       LineBox[{{0.9393010800026753, 0.7289443703642932}, {0.9394112066892162,
         0.7288653416026996}}], 
       LineBox[{{1.1936976672591646`, 0.538968167299027}, {
        1.1936976672591646`, 0.538968167299027}}], 
       LineBox[{{1.2570080527717655`, 0.492539384432124}, {
        1.2576617319854262`, 0.4920668471648243}, {1.2580976443499001`, 
        0.49175181617894437`}, {1.2585819914215377`, 0.49140186176366585`}}], 
       LineBox[{{1.3866095417476028`, 0.40219438084404535`}, {
        1.3867752639341364`, 0.40208348274522077`}}], 
       LineBox[{{0.24955707848782338`, 0.9959018377108831}, {
        0.24986837667484596`, 0.9958839986999153}}], 
       LineBox[{{0.28037659299418516`, 0.9938611392000086}, {
        0.28078490208738777`, 0.9938301932468658}, {0.28124124754449653`, 
        0.9937954797153332}, {0.2817773147109516, 0.9937545304566912}}], 
       LineBox[{{0.34516053037695443`, 0.9874878100302208}, {
        0.34516053037695443`, 0.9874878100302208}}], 
       LineBox[{{1.2088785124610995`, 0.5277251861270417}, {
        1.2092757817375257`, 0.5274318148493999}}], 
       LineBox[{{0.035507737061818895`, 0.9999958262403326}, {
        0.03660384849079898, 0.999995384534075}, {0.03710001668960051, 
        0.9999951731634089}}], 
       LineBox[{{0.13125470355112148`, 0.999578900799028}, {
        0.1317474004920989, 0.9995732108256425}}], 
       LineBox[{{0.1954829887660135, 0.9982608551489868}, {0.1954829887660135,
         0.9982608551489868}}], 
       LineBox[{{0.4845238013025626, 0.9613765143003337}, {
        0.48510083222291644`, 0.9612272232497688}}], 
       LineBox[{{1.253280812722465, 0.49523667267288307`}, {
        1.2537869554123262`, 0.49487010382036467`}, {1.2542228677768001`, 
        0.49455447114666773`}, {1.2547072148484375`, 0.49420384707053133`}}], 
       LineBox[{{0.14770233745357406`, 0.9993576167191374}, {
        0.14788190244075952`, 0.9993548233059579}}], 
       LineBox[{{0.17961357478870987`, 0.9987112084898608}, {
        0.1800733915036427, 0.9986994705236513}}], 
       LineBox[{{0.2765090012507373, 0.994148984912667}, {
        0.27694199297489275`, 0.9941172317097408}, {0.27742797800965413`, 
        0.9940814510739486}}], 
       LineBox[{{0.34116158885102754`, 0.9879731040189477}, {
        0.34119277393069813`, 0.9879693696096056}}], 
       LineBox[{{0.7265820823638979, 0.8648222349711021}, {0.7271038315734877,
         0.8645407676178829}, {0.7275994933225981, 0.8642730979979998}, {
        0.7281995049136264, 0.863948717836597}}], 
       LineBox[{{0.7590421288884248, 0.8467537210102549}, {0.7590690626596226,
         0.8467382666897827}}], 
       LineBox[{{1.3990896003090694`, 0.3938777082140973}, {1.399642574537417,
         0.3935108414289873}}], 
       LineBox[{{1.5588193118916072`, 0.2938305285325371}, {
        1.5597828120972632`, 0.29326412660283185`}}], 
       LineBox[{{0.8460524926572284, 0.7931590197440643}, {0.8460524926572284,
         0.7931590197440643}}], 
       LineBox[{{1.1662672426546734`, 0.5594267401310515}, {
        1.1662672426546734`, 0.5594267401310515}}], 
       LineBox[{{1.3902591568109928`, 0.39975499767912404`}, {
        1.3908324945261095`, 0.3993723286233014}, {1.3913015890202964`, 
        0.39905934630665285`}, {1.3913628265260276`, 0.39901849566391534`}}], 
       LineBox[{{0.1558244826087944, 0.9992224042214102}, {0.1561488647794554,
         0.9992166176534958}, {0.15653482755590528`, 0.9992096928051984}}], 
       LineBox[{{0.6378125387551092, 0.9082216609837884}, {0.6382259005827517,
         0.9080408067342756}, {0.6382497918623378, 0.9080303476244787}}], 
       LineBox[{{0.16180036577556062`, 0.9991108236800521}, {
        0.16218894138072754`, 0.9991031969400279}, {0.16264875809566037`, 
        0.9990941121341147}, {0.16264875809566037`, 0.9990941121341147}}], 
       LineBox[{{0.4176768208462212, 0.9762688695192727}, {0.4187083243867551,
         0.9760739382598103}}], 
       LineBox[{{0.6772792439543813, 0.8900470258698012}, {0.6772792439543813,
         0.8900470258698012}}], 
       LineBox[{{0.4661917821558808, 0.965930045042119}, {0.466871156280489, 
        0.9657677902769621}, {0.4669751489344805, 0.9657429099800529}}], 
       LineBox[{{1.2354873329943377`, 0.508179564361168}, {1.235848257067425, 
        0.5079159718504533}}], 
       LineBox[{{0.042131430822584116`, 0.9999925864439037}, {
        0.04288782028109585, 0.9999921214723473}}], 
       LineBox[{{0.1695034084581601, 0.9989508209695874}, {0.1704172404900525,
         0.9989305781896713}, {0.1704172404900525, 0.9989305781896713}}], 
       LineBox[{{0.33154480620111004`, 0.9890877055686003}, {
        0.33154480620111004`, 0.9890877055686003}}], 
       LineBox[{{1.2271247687729958`, 0.5142987620667003}, {
        1.2271247687729958`, 0.5142987620667003}}], 
       LineBox[{{0.026008322192316042`, 0.9999984294177086}, {
        0.026008322192316042`, 0.9999984294177086}}], 
       LineBox[{{0.12146153654622208`, 0.9996811057933134}, {
        0.12146153654622208`, 0.9996811057933134}}], 
       LineBox[{{0.7332561060026133, 0.8611994287880659}, {0.7336166150427016,
         0.8610023589074094}}], 
       LineBox[{{1.2428285155172385`, 0.5028265902907791}, {
        1.2437054716298386`, 0.5021883474164908}, {1.2437910458520791`, 
        0.5021260810303849}}], 
       LineBox[{{0.4860587975238543, 0.9609785652460167}, {
        0.48727247423947906`, 0.9606620779728008}}], 
       LineBox[{{0.6150998337588713, 0.9178471504302207}, {0.6150998337588713,
         0.9178471504302207}}], 
       LineBox[{{0.05455229462460155, 0.9999818113239144}, {
        0.054638323256703786`, 0.9999817100847161}}], 
       LineBox[{{0.24685611343375116`, 0.9960543707839942}, {
        0.24746459476556776`, 0.9960203577611679}}], 
       LineBox[{{0.4700405902167252, 0.9650042731317485}, {0.4714780031413644,
         0.9646544286817458}}], 
       LineBox[{{1.2395032213780035`, 0.5052490727632504}, {1.240072766778574,
         0.504833894794574}, {1.2402064043009322`, 0.5047364935775862}}], 
       LineBox[{{1.5607845954689437`, 0.2926757086763997}, {1.561092158467698,
         0.29249515537774917`}, {1.5612324740683843`, 0.29241279944573795`}}],
        LineBox[{{0.10957528215296992`, 0.9997796800784248}, {
        0.11015007080097167`, 0.9997754996106616}}], 
       LineBox[{{1.2630659016697776`, 0.48816613456645275`}, {
        1.26390980920955, 0.4875579626578044}, {1.2639571519496458`, 
        0.48752385227435135`}}], 
       LineBox[{{1.392364609897708, 0.39835046153313447`}, {
        1.3928652373342518`, 0.3980167908671385}, {1.3930066422391387`, 
        0.39792256434662066`}}], 
       LineBox[{{0.6392515752340182, 0.9075911791159705}, {0.6403275132435284,
         0.9071181788857199}, {0.6407244630007932, 0.9069433271906884}}], 
       LineBox[{{0.7369886974700894, 0.8591522314787938}, {0.7380605649748744,
         0.858561573238385}}], 
       LineBox[{{0.2880308796619345, 0.9932630071460617}, {0.2880308796619345,
         0.9932630071460617}}], 
       LineBox[{{0.3829691832446341, 0.9822322797856509}, {
        0.38326871092627013`, 0.9821856307248998}}], 
       LineBox[{{0.5774260816557005, 0.9324590831372065}, {0.5774260816557005,
         0.9324590831372065}}], 
       LineBox[{{0.6081991096919065, 0.9206500678667198}, {0.6081991096919065,
         0.9206500678667198}}], 
       LineBox[{{0.7391250220447886, 0.8579737765974205}, {0.7391250220447886,
         0.8579737765974205}}], 
       LineBox[{{0.8649489107452428, 0.7806394055926899}, {0.8649535048725374,
         0.7806363279149215}}], 
       LineBox[{{0.04804488868157841, 0.9999883410380134}, {
        0.04811753399297054, 0.9999882796144246}}], 
       LineBox[{{0.1755097093502435, 0.9988126797264755}, {0.1755097093502435,
         0.9988126797264755}}], 
       LineBox[{{0.20745751827106224`, 0.9978550353776224}, {
        0.2080721408233143, 0.9978325696711553}}], 
       LineBox[{{0.33689384069876316`, 0.9884768063170546}, {
        0.33689384069876316`, 0.9884768063170546}}], 
       LineBox[{{0.7224080886871791, 0.8670632337969746}, {0.7225425414344491,
         0.8669913449733788}}], 
       LineBox[{{1.2648785033528247`, 0.4868601833913695}, {
        1.2648785033528247`, 0.4868601833913695}}], 
       LineBox[{{1.3623272675976699`, 0.41857667348559646`}, {
        1.3623272675976699`, 0.41857667348559646`}}], 
       LineBox[{{0.03973754237796651, 0.9999939223049462}, {
        0.03997389522855348, 0.9999937992407565}}], 
       LineBox[{{0.6166581006515321, 0.9172063681678485}, {0.6166581006515321,
         0.9172063681678485}}], 
       LineBox[{{0.74706942136582, 0.8535486091394855}, {0.74706942136582, 
        0.8535486091394855}}], 
       LineBox[{{0.8733141743513418, 0.7750090602183748}, {0.8733141743513418,
         0.7750090602183748}}], 
       LineBox[{{1.2888160535979398`, 0.4697293881461734}, {
        1.2888160535979398`, 0.4697293881461734}}], 
       LineBox[{{0.023606239026625397`, 0.9999988113669167}, {
        0.023606239026625397`, 0.9999988113669167}}], 
       LineBox[{{0.1514812095491428, 0.999296988905789}, {0.1516296140236006, 
        0.9992945280328803}}], 
       LineBox[{{0.18275227137026873`, 0.9986295799189204}, {
        0.18343068924956316`, 0.998611468451533}}], 
       LineBox[{{0.7307560760406167, 0.8625621769045293}, {0.7307560760406167,
         0.8625621769045293}}], 
       LineBox[{{0.09972481405807762, 0.999842954720591}, {
        0.09972481405807762, 0.999842954720591}}], 
       LineBox[{{0.35625877961599484`, 0.9860720986006312}, {
        0.35625877961599484`, 0.9860720986006312}}], 
       LineBox[{{0.41971010775843554`, 0.9758836190897989}, {
        0.42040692229722343`, 0.975750653296584}}], 
       LineBox[{{0.5171774249107721, 0.952343633175164}, {0.5171774249107721, 
        0.952343633175164}}], 
       LineBox[{{0.7098861076570229, 0.8736707463328865}, {0.7099443014623465,
         0.8736404426613875}}], 
       LineBox[{{0.9351801082578917, 0.7318971076566941}, {0.9351801082578917,
         0.7318971076566941}}], 
       LineBox[{{1.1893917536336776`, 0.5421681003052348}, {
        1.1893917536336776`, 0.5421681003052348}}], 
       LineBox[{{1.3507906328128736`, 0.42645169699059793`}, {
        1.3507906328128736`, 0.42645169699059793`}}], 
       LineBox[{{0.019728076453055236`, 0.9999992594214353}, {
        0.01980401001316327, 0.9999992523694029}}], 
       LineBox[{{0.694282776257897, 0.8816584080928871}, {0.694282776257897, 
        0.8816584080928871}}], 
       LineBox[{{1.2368500404391054`, 0.5071845667318848}, {
        1.2368500404391054`, 0.5071845667318848}}], 
       LineBox[{{0.10706022350650764`, 0.9997973164894761}, {
        0.10770235583722841`, 0.9997929139607509}}], 
       LineBox[{{0.13911192318881435`, 0.9994814669451167}, {
        0.1391924999609725, 0.9994803917009113}}], 
       LineBox[{{0.5888421901150449, 0.9282096766034585}, {0.5888451935272105,
         0.9282085382622507}}], 
       LineBox[{{0.31694670362619615`, 0.9906423835601401}, {
        0.3177214174397208, 0.9905639258769654}}], 
       LineBox[{{0.7345536402540553, 0.8604894824925255}, {0.734797151405225, 
        0.8603560423867384}}], 
       LineBox[{{1.2118767266284296`, 0.525512207862704}, {
        1.2122848610758503`, 0.5252111637650497}}], 
       LineBox[{{0.9329185821572445, 0.733513711327499}, {0.9337646081822264, 
        0.7329092678574951}}], 
       LineBox[{{0.017825127115713355`, 0.9999994168560731}, {
        0.017924651548619996`, 0.999999409495575}}], 
       LineBox[{{0.11311176442661872`, 0.9997530499179147}, {
        0.11311176442661872`, 0.9997530499179147}}], 
       LineBox[{{0.20964576257316858`, 0.9977742992978115}, {
        0.20964576257316858`, 0.9977742992978115}}], 
       LineBox[{{0.7241993947550095, 0.8661038314910701}, {0.7245159509780577,
         0.8659339212241894}}], 
       LineBox[{{0.7558869455788212, 0.8485589253891658}, {0.7566076325963654,
         0.8481475034289176}}], 
       LineBox[{{0.13695961549928132`, 0.9995096047770978}, {
        0.09320481864222313, 0.9998768414927162}}], 
       LineBox[{{0.29868547100575343`, 0.9923654553265285}, {
        0.2987044231688643, 0.9923637896987336}}], 
       LineBox[{{0.5861770995869549, 0.9292155595349627}, {0.5871437461096578,
         0.9288516952524795}}], 
       LineBox[{{0.7488122215364446, 0.8525688727664651}, {0.7488122215364446,
         0.8525688727664651}}], 
       LineBox[{{0.2822259930045734, 0.9937201140266811}, {0.2822259930045734,
         0.9937201140266811}}], 
       LineBox[{{0.22995245547433735`, 0.9969206381345173}, {
        0.23088942538003374`, 0.9968764754799898}}], 
       LineBox[{{0.6800728964690655, 0.8886916266911523}, {0.6806785777838216,
         0.8883965784145224}}], 
       LineBox[{{0.7449151139737855, 0.8547552352610879}, {0.7450319374678847,
         0.854689928774231}}], 
       LineBox[{{1.3525135080201383`, 0.42527193192258717`}, {
        1.3525135080201383`, 0.42527193192258717`}}], 
       LineBox[{{0.18104142669297507`, 0.998674512629858}, {
        0.18153284588443916`, 0.9986617143663407}}], 
       LineBox[{{1.1758346568296154`, 0.5522719919192884}, {
        1.1758346568296154`, 0.5522719919192884}}], 
       LineBox[{{0.04597881603657517, 0.9999899894753715}, {
        0.04668251964982682, 0.9999894490329801}}], 
       LineBox[{{1.1679818823123642`, 0.5581431166666724}, {
        1.1679818823123642`, 0.5581431166666724}}], 
       LineBox[{{0.0411296474509037, 0.9999931699876956}, {0.0411296474509037,
         0.9999931699876956}}], 
       LineBox[{{0.10407408928823265`, 0.9998169096165263}, {
        0.10455367829815854`, 0.9998138590206067}}], 
       LineBox[{{0.33055578119679696`, 0.9891981996720632}, {
        0.33055578119679696`, 0.9891981996720632}}], 
       LineBox[{{0.02500653882063562, 0.9999985996158547}, {
        0.02500653882063562, 0.9999985996158547}}], 
       LineBox[{{0.44069030811102655`, 0.9716668554009256}, {
        0.44069030811102655`, 0.9716668554009256}}], 
       LineBox[{{0.7322021923563421, 0.861774736229846}, {0.7322021923563421, 
        0.861774736229846}}], 
       LineBox[{{1.5638577085220442`, 0.2908737686719012}, {
        1.5642192404863953`, 0.29066209140912724`}}], 
       LineBox[{{1.3516742542912874`, 0.4258464614592986}, {1.351905567673202,
         0.425688080033612}}], 
       LineBox[{{1.5422230046091099`, 0.3036588146047088}, {
        1.5422230046091099`, 0.3036588146047088}}], 
       LineBox[{{0.24595225766458806`, 0.9961045212264983}, {
        0.24595225766458806`, 0.9961045212264983}}], 
       LineBox[{{0.3093680510042759, 0.9913865910633615}, {0.3102015764456134,
         0.9913067914610014}}], 
       LineBox[{{1.1746855717699014`, 0.5531302950201673}, {
        1.1746855717699014`, 0.5531302950201673}}], 
       LineBox[{{0.013131082987653335`, 0.9999996735159522}, {
        0.013131082987653335`, 0.9999996735159522}}], 
       LineBox[{{0.14007138565282307`, 0.9994685600539562}, {
        0.14007138565282307`, 0.9994685600539562}}], 
       LineBox[{{1.2620641182980972`, 0.4888884191289692}, {
        1.2620641182980972`, 0.4888884191289692}}], 
       LineBox[{{0.12367789311036007`, 0.9996597337168953}, {
        0.12377860336463671`, 0.9996587388752065}}], 
       LineBox[{{0.894943393775184, 0.7602172561608054}, {0.8956317041385057, 
        0.7597412446992857}}], 
       LineBox[{{1.3110203180238218`, 0.4540400241919479}, {1.311237025520446,
         0.45388788819837944`}}], 
       LineBox[{{1.284059493605378, 0.4731159012909326}, {1.284059493605378, 
        0.4731159012909326}}], 
       LineBox[{{1.3980682365544486`, 0.3945556899638972}, {
        1.3980682365544486`, 0.3945556899638972}}], 
       LineBox[{{0.011232990493565674`, 0.9999997366636917}, {
        0.011487281581964704`, 0.9999997292802804}}], 
       LineBox[{{0.5884059257617074, 0.9283749137764278}, {0.5884059257617074,
         0.9283749137764278}}], 
       LineBox[{{0.7649492452188102, 0.8433463693046328}, {0.7657742385798456,
         0.8428676445231514}}], 
       LineBox[{{0.35944202120635255`, 0.9856470024890629}, {
        0.35944202120635255`, 0.9856470024890629}}], 
       LineBox[{{0.7458893908644502, 0.8542101530335923}, {0.7458893908644502,
         0.8542101530335923}}], 
       LineBox[{{0.022856310600059583`, 0.9999989130727498}, {
        0.022856310600059583`, 0.9999989130727498}}], 
       LineBox[{{0.11806689083522422`, 0.9997119504183907}, {
        0.11809749219468196`, 0.9997116823409421}}], 
       LineBox[{{0.3120177088666198, 0.9911311749279814}, {0.3120177088666198,
         0.9911311749279814}}], 
       LineBox[{{1.2075483560878146`, 0.528707790716914}, {
        1.2077356774953205`, 0.5285693837083687}}], 
       LineBox[{{0.014934571160257336`, 0.9999995939827648}, {
        0.015329271006032692`, 0.9999995736557733}}], 
       LineBox[{{1.1691236338318358`, 0.5572886965362287}, {
        1.1691236338318358`, 0.5572886965362287}}], 
       LineBox[{{0.06420646881359963, 0.9999676006977362}, {
        0.06420646881359963, 0.9999676006977362}}], 
       LineBox[{{0.3208710509989748, 0.9902403387151941}, {0.3208710509989748,
         0.9902403387151941}}], 
       LineBox[{{0.8974373744027372, 0.7584910142347407}, {0.8977115014857305,
         0.7583010052247012}}], 
       LineBox[{{1.3049115775042464`, 0.4583365089930399}, {
        1.3049115775042464`, 0.4583365089930399}}]},
      Annotation[#, "Charting`Private`Tag$43813#1"]& ], {}}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0.28682262671765973`},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{0, Rational[1, 2] Pi}, {0.2868226267176591, 
      0.9999998599093984}}, {{0, 1.5707963267948966`}, {0.2868226267176591, 
      0.9999998599093984}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{
  3.9390955828440437`*^9, 3.9390968488089848`*^9, {3.93909728458561*^9, 
   3.9390973056066303`*^9}, 3.939097447892713*^9, 3.939098152832491*^9, 
   3.939098184462097*^9, 3.939098448394732*^9, 3.939098784958126*^9, 
   3.939099258430146*^9, 3.939099642100307*^9, 3.939100213948474*^9, 
   3.939100493792737*^9, 3.939101107597187*^9, 3.939101678730755*^9, 
   3.939102103238428*^9, 3.939102924479692*^9, 3.939103804080336*^9, 
   3.9391041015599947`*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1241]=",ExpressionUUID->"bf6623a8-5498-434c-8f33-fa883bab9641"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]ae", "=", 
   RowBox[{"PTr", "[", 
    RowBox[{
     RowBox[{"{", "2", "}"}], ",", "\[Rho]abe"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]ab", "=", "\[Rho]ae"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "0", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "1", "]"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "1", "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "0", "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aA0", "=", 
   RowBox[{"a0", ".", 
    RowBox[{"Transpose", "[", "a0", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aA1", "=", 
   RowBox[{"a1", ".", 
    RowBox[{"Transpose", "[", "a1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b0", "=", 
   RowBox[{"a0", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"b1", "=", 
   RowBox[{"a1", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"aB0", "=", 
   RowBox[{"aA0", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"aB1", "=", 
   RowBox[{"aA1", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p00", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", "aA0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p01", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", "aA1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p10", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", "aA0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p11", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", "aA1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p200", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB0", "\[TensorProduct]", "aB0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p201", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB0", "\[TensorProduct]", "aB1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p210", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB1", "\[TensorProduct]", "aB0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p211", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB1", "\[TensorProduct]", "aB1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"h1ab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p00"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p00"}], "]"}]}], "-", 
    RowBox[{"p01", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p01"}], "]"}]}], "-", 
    RowBox[{"p10", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p10"}], "]"}]}], "-", 
    RowBox[{"p11", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p11"}], "]"}]}]}]}], ";", 
  RowBox[{"h2ab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p200"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p200"}], "]"}]}], "-", 
    RowBox[{"p201", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p201"}], "]"}]}], "-", 
    RowBox[{"p210", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p210"}], "]"}]}], "-", 
    RowBox[{"p211", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p211"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2be", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p201"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p201"}], "]"}]}], "-", 
    RowBox[{"p210", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p210"}], "]"}]}], "-", 
    RowBox[{"p211", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p211"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pa1", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pa2", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pb1", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", 
        "aB0"}], "]"}], ")"}], ".", "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pb2", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", 
        "aB1"}], "]"}], ")"}], ".", "\[Rho]ab"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ha1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pa1"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pa1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pa1"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pa1"}]}], "]"}]}]}]}], ";", 
  RowBox[{"ha2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pa2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pa2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pa2"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pa2"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hb1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pb1"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pb1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pb1"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pb1"}]}], "]"}]}]}]}], ";", 
  RowBox[{"hb2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pb2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pb2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pb2"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pb2"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"condae1", "=", 
   RowBox[{"h1ab", "-", "hb1"}]}], ";", 
  RowBox[{"condae2", "=", 
   RowBox[{"h2ab", "-", "hb2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imnae", "=", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{".5", 
      RowBox[{"(", 
       RowBox[{"condae1", "+", "condae2"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]1", "\[Rule]", "0.0001"}], ",", 
      RowBox[{"\[Theta]2", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "2"}]}], ",", 
      RowBox[{"\[Phi]1", "\[Rule]", ".5"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", "imnae", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.939095725253271*^9, 3.9390957937553577`*^9}, {
  3.939095837791877*^9, 3.939095866874111*^9}, {3.939095959891027*^9, 
  3.939096055464583*^9}, {3.939097317127857*^9, 3.9390973378398867`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1242]:=",ExpressionUUID->"c0192af3-23d8-46ce-a4bd-1cc5f768cbf1"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwV13k41NsfB/CxJFQuZQtFKt0oS5HK8paUooR+bUSSEKXI2CvLWIpkX0r2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        "]]},
      Annotation[#, "Charting`Private`Tag$43868#1"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{0, Rational[1, 2] Pi}, {0., 0.4999999625002476}}, {{
      0, 1.5707963267948966`}, {0., 0.4999999625002476}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.9390960569884768`*^9, 3.939096860957082*^9, 
  3.939097340166317*^9, 3.939098192123036*^9, 3.939098247369643*^9, 
  3.939098453871811*^9, 3.939098791280706*^9, 3.939099271337631*^9, 
  3.939099651605543*^9, 3.939100220676306*^9, 3.939100500501883*^9, 
  3.939101112670403*^9, 3.9391016818400517`*^9, 3.939102110116057*^9, 
  3.939102936984749*^9, 3.9391038096344*^9, 3.9391041208209*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1267]=",ExpressionUUID->"5129e877-e889-4e11-925d-704da8957fbb"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"\[Rho]be", "=", 
   RowBox[{"PTr", "[", 
    RowBox[{
     RowBox[{"{", "1", "}"}], ",", "\[Rho]abe"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"\[Rho]ab", "=", "\[Rho]ae"}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"a0", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "0", "]"}]}], "+", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "1", "]"}]}]}], ")"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"a1", "=", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"Cos", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "1", "]"}]}], "-", 
     RowBox[{
      RowBox[{"Sin", "[", 
       RowBox[{"\[Theta]1", "/", "2"}], "]"}], " ", 
      RowBox[{"Ket", "[", "0", "]"}]}]}], ")"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"aA0", "=", 
   RowBox[{"a0", ".", 
    RowBox[{"Transpose", "[", "a0", "]"}]}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"aA1", "=", 
   RowBox[{"a1", ".", 
    RowBox[{"Transpose", "[", "a1", "]"}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"b0", "=", 
   RowBox[{"a0", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"b1", "=", 
   RowBox[{"a1", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"aB0", "=", 
   RowBox[{"aA0", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], ";", 
  RowBox[{"aB1", "=", 
   RowBox[{"aA1", "/.", 
    RowBox[{"\[Theta]1", "\[Rule]", "\[Theta]2"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p00", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", "aA0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p01", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", "aA1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p10", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", "aA0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p11", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", "aA1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p200", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB0", "\[TensorProduct]", "aB0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p201", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB0", "\[TensorProduct]", "aB1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"p210", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB1", "\[TensorProduct]", "aB0"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"p211", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aB1", "\[TensorProduct]", "aB1"}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"h1ab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p00"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p00"}], "]"}]}], "-", 
    RowBox[{"p01", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p01"}], "]"}]}], "-", 
    RowBox[{"p10", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p10"}], "]"}]}], "-", 
    RowBox[{"p11", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p11"}], "]"}]}]}]}], ";", 
  RowBox[{"h2ab", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p200"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p200"}], "]"}]}], "-", 
    RowBox[{"p201", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p201"}], "]"}]}], "-", 
    RowBox[{"p210", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p210"}], "]"}]}], "-", 
    RowBox[{"p211", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p211"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"h2be", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "p201"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p201"}], "]"}]}], "-", 
    RowBox[{"p210", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p210"}], "]"}]}], "-", 
    RowBox[{"p211", " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "p211"}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pa1", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA0", "\[TensorProduct]", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pa2", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{"aA1", "\[TensorProduct]", 
        RowBox[{"IdentityMatrix", "[", "2", "]"}]}], "]"}], ")"}], ".", 
     "\[Rho]ab"}], "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"pb1", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", 
        "aB0"}], "]"}], ")"}], ".", "\[Rho]ab"}], "]"}]}], ";"}], "\n", 
 RowBox[{
  RowBox[{"pb2", "=", 
   RowBox[{"Tr", "[", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"AF", "[", 
       RowBox[{
        RowBox[{"IdentityMatrix", "[", "2", "]"}], "\[TensorProduct]", 
        "aB1"}], "]"}], ")"}], ".", "\[Rho]ab"}], "]"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"ha1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pa1"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pa1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pa1"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pa1"}]}], "]"}]}]}]}], ";", 
  RowBox[{"ha2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pa2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pa2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pa2"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pa2"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"hb1", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pb1"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pb1"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pb1"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pb1"}]}], "]"}]}]}]}], ";", 
  RowBox[{"hb2", "=", 
   RowBox[{
    RowBox[{
     RowBox[{"-", "pb2"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", "pb2"}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "-", "pb2"}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"2", ",", 
       RowBox[{"1", "-", "pb2"}]}], "]"}]}]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"condbe1", "=", 
   RowBox[{"h1ab", "-", "hb1"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"condbe2", "=", 
   RowBox[{"h2be", "-", "hb2"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imnbe", "=", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{".5", 
      RowBox[{"(", 
       RowBox[{"condbe1", "+", "condbe2"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]1", "\[Rule]", "0.00001"}], ",", 
      RowBox[{"\[Theta]2", "\[Rule]", 
       RowBox[{"Pi", "/", "4"}]}], ",", 
      RowBox[{"\[Phi]1", "\[Rule]", ".5"}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"Abs", "[", "imnbe", "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", 
     RowBox[{"\[Pi]", "/", "2"}]}], "}"}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.939096122059881*^9, 3.939096230760776*^9}, {
  3.939101742494121*^9, 3.939101750967628*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1268]:=",ExpressionUUID->"7dc29425-521e-4283-9f9d-8ad399a1c96a"],

Cell[BoxData[
 TagBox[
  GraphicsBox[{{{}, {}, 
     TagBox[
      {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
       Opacity[1.], LineBox[CompressedData["
1:eJwVl3k01G0bx8eSpR7JnhY0JaVCUin0lVSi11paRIgSESVtqqF+Y9+GkJQl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        "]]},
      Annotation[#, "Charting`Private`Tag$43923#1"]& ]}, {}},
   AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
   Axes->{True, True},
   AxesLabel->{None, None},
   AxesOrigin->{0, 0},
   DisplayFunction->Identity,
   Frame->{{False, False}, {False, False}},
   FrameLabel->{{None, None}, {None, None}},
   FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
   GridLines->{None, None},
   GridLinesStyle->Directive[
     GrayLevel[0.5, 0.4]],
   ImagePadding->All,
   Method->{
    "DefaultBoundaryStyle" -> Automatic, 
     "DefaultGraphicsInteraction" -> {
      "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
       "Effects" -> {
        "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
         "Droplines" -> {
          "freeformCursorMode" -> True, 
           "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
     "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
     "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& ), "CopiedValueFunction" -> ({
         (Identity[#]& )[
          Part[#, 1]], 
         (Identity[#]& )[
          Part[#, 2]]}& )}},
   PlotRange->
    NCache[{{0, Rational[1, 2] Pi}, {0., 0.5625742136842178}}, {{
      0, 1.5707963267948966`}, {0., 0.5625742136842178}}],
   PlotRangeClipping->True,
   PlotRangePadding->{{
      Scaled[0.02], 
      Scaled[0.02]}, {
      Scaled[0.05], 
      Scaled[0.05]}},
   Ticks->{Automatic, Automatic}],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939096232137457*^9, 3.939096868252057*^9, 
  3.939098196976869*^9, 3.939098459852826*^9, 3.9390988039111433`*^9, 
  3.9390992800485363`*^9, 3.939099660730892*^9, 3.939100233038178*^9, 
  3.939100508181698*^9, 3.939101116421132*^9, 3.9391016861573677`*^9, 
  3.93910175382598*^9, 3.9391021135161877`*^9, 3.939102943243754*^9, 
  3.9391038132833567`*^9, 3.93910413100591*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1294]=",ExpressionUUID->"b058e6c7-de29-4951-880a-d9b5bc762b56"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{
     RowBox[{"Abs", "[", "imnab", "]"}], ",", 
     RowBox[{"Min", "[", 
      RowBox[{
       RowBox[{"Abs", "[", "imnbe", "]"}], ",", 
       RowBox[{"Abs", "[", "imnae", "]"}]}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", "1.57"}], "}"}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<Iab\>\"", ",", "\"\<Min{Iae,Ibe}\>\""}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Top"}], "}"}]}], "]"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.939101781008295*^9, 3.939101828144812*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[1295]:=",ExpressionUUID->"42f3644c-2a90-4b5e-b460-5bc2766f3ef1"],

Cell[BoxData[
 TagBox[
  TagBox[
   GraphicsBox[{{{{}, {}, 
       TagBox[
        {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], 
         Opacity[1.], 
         LineBox[{{0.12605634518928022`, 0.9996356780207859}, {
          0.1265228740820835, 0.9996308206317491}, {0.12698940297488676`, 
          0.9996259170776358}}], 
         LineBox[{{0.1853961940532068, 0.9985580433829554}, {
          0.19014131855419186`, 0.9984231161155512}, {0.1904346277576273, 
          0.9984144949560589}}], 
         LineBox[{{0.25670856836711475`, 0.9954782843015465}, {
          0.25675939345430265`, 0.995475169520541}}], 
         LineBox[{{0.5125827755172784, 0.9536873499519232}, {
          0.5125827755172784, 0.9536873499519232}}], 
         LineBox[{{0.6058722183103568, 0.9215824086946983}, {
          0.607774216003237, 0.9208207960557286}}], 
         LineBox[{{0.6716763999641004, 0.8927381219509226}, {
          0.6727233691633077, 0.8922372142043877}, {0.6740499986826619, 
          0.8916025068953953}, {0.6745309809424476, 0.8913715907564778}, {
          0.6750360123152226, 0.8911288400351747}}], 
         LineBox[{{1.0175445077536767`, 0.6714954370440886}, {
          1.054787727270655, 0.6435208619205}, {1.0554359069508197`, 
          0.6430339934007662}}], 
         LineBox[{{1.0905963604750897`, 0.6164688730283847}, {
          1.093637426061416, 0.6141740479070634}, {1.1532449099600104`, 
          0.5691935147399088}, {1.1844611423771725`, 0.5458378576197929}, {
          1.1864860291847599`, 0.5443307086975195}, {1.1891249863717006`, 
          0.5423664994067485}}], 
         LineBox[{{1.3442624189054468`, 0.4309337437749524}, {
          1.3447517094164718`, 0.4305971709582418}, {1.3457817947028399`, 
          0.42988893642547954`}, {1.3457817947028399`, 
          0.42988893642547954`}}], 
         LineBox[{{1.4011678336836197`, 0.39249963972618884`}, {
          1.404983735574971, 0.3899786995999781}, {1.4098714776089858`, 
          0.3867496582433223}, {1.4103578362612104`, 0.38642936984754095`}, {
          1.4108441949134347`, 0.3861091895855593}, {1.4118169122178834`, 
          0.3854691535682625}, {1.4123032708701078`, 0.38514929786527363`}, {
          1.4127993667341348`, 0.3848231499841422}, {1.4128115359869717`, 
          0.38481515095018837`}}], 
         LineBox[{{1.4398211867208583`, 0.36722908132407484`}, {
          1.4408337721031028`, 0.3665764617312288}, {1.4413898515187682`, 
          0.36621806398205614`}}], 
         LineBox[{{1.471210921320525, 0.34721591062678947`}, {
          1.4716215258701464`, 0.34695717162409756`}}], 
         LineBox[{{0.26913747854317455`, 0.9946716065066867}, {
          0.2700456101709241, 0.9946090266494774}, {0.27200039403523407`, 
          0.9944726339445497}, {0.2724084961331274, 0.9944438596929491}, {
          0.2729846402713297, 0.9944030615303253}, {0.27344075438073984`, 
          0.9943706167933007}, {0.2739208744959084, 0.9943363245478292}, {
          0.27435298259956015`, 0.9943053385999069}, {0.27488111472624555`, 
          0.9942673083907667}, {0.2753612348414141, 0.9942325838550881}}], 
         LineBox[{{0.3926329938513682, 0.9806857018003974}, {
          0.3946912032271746, 0.9803452529109185}, {0.39882696688440966`, 
          0.9796490046590299}, {0.39934393734156404`, 0.9795608415503195}, {
          0.3998609077987184, 0.9794724258536758}, {0.4003083381883078, 
          0.9793956595242826}}], 
         LineBox[{{0.5235392802043913, 0.9504432508187642}, {
          0.525030729837104, 0.9499885675009889}, {0.5278780436084806, 
          0.9491205354575855}, {0.5283572699847043, 0.9489731082549109}, {
          0.5285293270134385, 0.9489201127672515}}], 
         LineBox[{{0.5575622569564662, 0.9394848131707215}, {
          0.5582548478073674, 0.9392476847488234}, {0.5587740753884326, 
          0.9390695418951359}, {0.5592933029694978, 0.9388910815903262}, {
          0.5598384919296163, 0.9387033565233966}, {0.5603317581316283, 
          0.9385332082987867}, {0.5608509857126934, 0.9383537951500169}, {
          0.5613998804524878, 0.938163784879601}, {0.561425254176074, 
          0.938154993161542}}], 
         LineBox[{{0.5861447321226033, 0.9292277240436121}, {
          0.5866051347674441, 0.9290545759643155}, {0.5870897691304343, 
          0.928872042514044}, {0.5880590378564148, 0.9285061376165535}, {
          0.5919361127603365, 0.9270313410628995}, {0.5924207471233267, 
          0.9268457337072602}, {0.592905381486317, 0.9266598467742344}, {
          0.5938746502122974, 0.926287234101383}}], 
         LineBox[{{0.7105482337953466, 0.8733257290468361}, {
          0.7115586957768189, 0.872798198427673}, {0.7121336491786106, 
          0.8724976177255506}, {0.7131766185885626, 0.8719513128798572}, {
          0.721520373868179, 0.8675373752033485}, {0.7220418585731551, 
          0.8672589477888438}}], 
         LineBox[{{0.8134152273790832, 0.8140836474842692}, {
          0.8144173824598749, 0.8134550905742545}, {0.8164887128669609, 
          0.8121530050597348}, {0.8170065454687324, 0.8118268789559278}, {
          0.8175502697005925, 0.8114841870113976}, {0.8180422106722753, 
          0.8111739036550805}, {0.8186096869642449, 0.8108157082017887}}], 
         LineBox[{{0.8485060159971051, 0.7915495424815715}, {
          0.8490304177548186, 0.791204907527981}, {0.8490630574771794, 
          0.7911834494570081}}], 
         LineBox[{{0.9139730664463694, 0.746944550143156}, {
          0.9144741101816934, 0.7465920345425762}, {0.9149882906802604, 
          0.7462301195202871}, {0.9151761190201435, 0.746097873495228}}], 
         LineBox[{{1.0001354298333667`, 0.6844655874826677}, {
          1.0004230710635356`, 0.6842519116551323}, {1.002160978154142, 
          0.6829608980700962}, {1.0099289222758596`, 0.67717938954998}, {
          1.012865383646969, 0.6749881116344707}, {1.0165432322434726`, 
          0.6722435877373082}}], 
         LineBox[{{1.3911172102782063`, 0.3991823529045454}, {
          1.393201017759404, 0.3977930551216985}, {1.3937219696297034`, 
          0.39744603780115073`}, {1.394242921500003, 0.3970991434093425}}], 
         LineBox[{{1.511085427381449, 0.32246088136151685`}, {
          1.5171891216393576`, 0.318742569318831}, {1.5200672546159546`, 
          0.316989238294187}, {1.5231661248793031`, 0.31511937350949004`}, {
          1.5350877218952308`, 0.3079258569879745}}], 
         LineBox[{{0.13372647203496335`, 0.9995497987656883}, {
          0.13481672106525286`, 0.9995365199151045}, {0.13533508650170095`, 
          0.9995301083794129}, {0.13567327358346667`, 0.9995258914538863}}], 
         LineBox[{{0.4490565941128538, 0.9698599913882877}, {
          0.4531925701217684, 0.9689367380823344}, {0.4546082397627471, 
          0.9686207252057234}, {0.45524253939689396`, 0.9684770695103387}, {
          0.4552740653967216, 0.9684699204007361}}], 
         LineBox[{{0.5197745264048586, 0.9515734408890538}, {
          0.5205036934370406, 0.9513558121196543}}], 
         LineBox[{{0.6803221567663417, 0.8885702546680271}, {
          0.6818479401079524, 0.8878257442808494}}], 
         LineBox[{{0.9057566856655381, 0.752703390686706}, {
          0.9057587507309833, 0.7527019485802227}}], 
         LineBox[{{0.9342504038812054, 0.7325620176927101}, {
          0.9380871021251412, 0.729815125325626}, {0.9385666894056333, 
          0.7294712210769475}, {0.9390462766861252, 0.729127197496319}, {
          0.9395685902971416, 0.7287523862527993}, {0.9398746716445803, 
          0.7285326828391052}, {0.9398746716445803, 0.7285326828391052}}], 
         LineBox[{{1.2516669894885477`, 0.4964060708028659}, {
          1.2560075378757514`, 0.4932629410753443}, {1.256491639404065, 
          0.4929128018417751}}], 
         LineBox[{{1.3845803445061704`, 0.4035532843297772}, {
          1.3848377993406327`, 0.4033807704078739}}], 
         LineBox[{{1.4152923897342744`, 0.3831858697375039}, {
          1.417653216044577, 0.38163803450330025`}, {1.4181395746968013`, 
          0.3813194793437128}, {1.4186259333490259`, 0.38100103272556596`}, {
          1.4195986506534748`, 0.3803644652117847}, {1.4215440852623726`, 
          0.37909263375626}, {1.422030443914597, 0.37877494761090014`}, {
          1.4225168025668216`, 0.37845737020094294`}, {1.4234895198712705`, 
          0.3778225416825419}, {1.4234895198712705`, 0.3778225416825419}}], 
         LineBox[{{0.14931198137479249`, 0.9993322667552442}, {
          0.1563599562200682, 0.999210481066592}, {0.15869362709516913`, 
          0.9991701563320617}}], 
         LineBox[{{0.40502897366753393`, 0.9785745988589896}, {
          0.41067158262255266`, 0.9775651186336713}}], 
         LineBox[{{0.5667401616877785, 0.9362965970193328}, {
          0.5702255993289904, 0.9350597682436975}}], 
         LineBox[{{0.6658648208825184, 0.8954908835626476}, {
          0.6661660486682002, 0.895349203748784}}], 
         LineBox[{{0.7276076920706135, 0.8642686682142409}, {
          0.727941744894193, 0.8640880375009249}, {0.7283778977386137, 
          0.8638521987537522}, {0.7288211597378433, 0.8636122224250526}, {
          0.7298641291477954, 0.8630467274193059}, {0.7382078844274117, 
          0.8584802955147888}}], 
         LineBox[{{0.8236316422444174, 0.8076333048796223}, {
          0.8327449264154155, 0.8018016993822183}}], 
         LineBox[{{0.8880967828938924, 0.7649347811460456}, {
          0.8886025426379072, 0.7645873880926415}, {0.8892150834303107, 
          0.7641664082119091}, {0.8893514491276422, 0.7640726614580873}}], 
         LineBox[{{0.9185364023468656, 0.7437284235698698}, {
          0.9193981799037384, 0.7431170661571928}, {0.9299815078324872, 
          0.7356091008726146}}], 
         LineBox[{{0.9834563000405598, 0.6968056713506692}, {
          0.9842985106724677, 0.6961845730159195}, {0.9860715984215077, 
          0.6948769881831328}, {0.986886156756378, 0.69427578609813}}], 
         LineBox[{{1.3670559913493872`, 0.41536580737594475`}, {
          1.3688433671080769`, 0.41415468980883563`}, {1.3688433671080769`, 
          0.41415468980883563`}}], 
         LineBox[{{1.4620660696183398`, 0.3529989758613414}, {
          1.462931108158961, 0.35245022909277535`}, {1.4634079054808655`, 
          0.3521479372271211}, {1.4639085426688654`, 0.35183064520081697`}, {
          1.4643615001246748`, 0.35154367249204166`}, {1.4643615001246748`, 
          0.35154367249204166`}}], 
         LineBox[{{1.5556688512385854`, 0.2956857688957383}, {
          1.557067679043712, 0.29486142120651404`}, {1.5613784420155359`, 
          0.292327136356901}, {1.561917287387014, 0.2920110001241236}, {
          1.5619955531029688`, 0.2919650947925437}}], 
         LineBox[{{0.1282357614781408, 0.9996125836291521}, {
          0.12859633582787583`, 0.9996086701166692}, {0.1291147012643239, 
          0.9996029873498303}, {0.13015143213722008`, 0.9995914451656128}, {
          0.130289327225812, 0.9995898920806874}}], 
         LineBox[{{0.2906977102162284, 0.9930455471661647}, {
          0.2914707377709662, 0.9929816079675873}, {0.29204984076385876`, 
          0.9929334720079663}, {0.29204984076385876`, 0.9929334720079663}}], 
         LineBox[{{0.41613113558078724`, 0.9765590103770576}, {
          0.4172995304696674, 0.9763399073736221}, {0.419229039425985, 
          0.9759751362757811}, {0.420689100387614, 0.9756963384294246}, {
          0.4211502516755369, 0.9756082818418601}}], 
         LineBox[{{0.5159324743805171, 0.9527101000221299}, {
          0.5166140757634441, 0.9525096813181353}}], 
         LineBox[{{0.6764931681626937, 0.8904267797476723}, {
          0.6781180830986383, 0.8896398630678614}, {0.6793208812561377, 
          0.8890573698482812}}], 
         LineBox[{{0.8005534582509958, 0.8220690453435238}, {
          0.8014974590456762, 0.8214881837244324}, {0.8019894000173591, 
          0.8211851512098309}, {0.8025072326191306, 0.8208659243669771}, {
          0.8030250652209021, 0.8205464463291258}, {0.8035428978226736, 
          0.8202267174447943}, {0.8041125136846223, 0.8198747263612249}, {
          0.8045785630262167, 0.8195865085345447}}], 
         LineBox[{{0.86768036592845, 0.7788067358979742}, {0.8682027984027647,
           0.77845556792064}, {0.8687003531402073, 0.7781209315652801}, {
          0.8691979078776498, 0.7777861095861153}, {0.8697753332439975, 
          0.7773973076618783}}], 
         LineBox[{{1.2167937587072724`, 0.5218885877786511}, {
          1.2187800200757049`, 0.5204269616993153}, {1.2192150076249715`, 
          0.5201068683036023}, {1.2196896621443678`, 0.5197578100323909}, {
          1.2199478199384695`, 0.5195679622386239}}], 
         LineBox[{{1.3159093213981632`, 0.4506125059536469}, {
          1.316944283956866, 0.4498882012375427}, {1.3169452740465137`, 
          0.44988750854927306`}}], 
         LineBox[{{1.475555729478262, 0.3444820797632583}, {
          1.4758890446053563`, 0.3442727401352309}, {1.4761679315282688`, 
          0.3440975843143319}}], 
         LineBox[{{1.5068629540279956`, 0.3250465357453832}, {
          1.510084151871245, 0.32307324631546075`}}], 
         LineBox[{{1.5376692456705041`, 0.3063791858302892}, {
          1.539824627156416, 0.3050903191761445}, {1.5403634725278939`, 
          0.30476845697022914`}}], 
         LineBox[{{0.14436531485343654`, 0.9994079775848547}, {
          0.14646280658592667`, 0.9993765892946883}, {0.14831070586458842`, 
          0.9993481176482736}}], 
         LineBox[{{0.17850502617706268`, 0.9987391990963377}, {
          0.17894958261370278`, 0.9987280262580963}}], 
         LineBox[{{0.43395043634410324`, 0.9730700268147874}, {
          0.4347133488004338, 0.9729135244691669}, {0.43514748831560524`, 
          0.9728242015286486}, {0.4358661236030609, 0.9726759148475963}, {
          0.43592877118805495`, 0.9726629710950994}}], 
         LineBox[{{0.5295306025236425, 0.9486110303355201}, {
          0.5317078446954795, 0.9479349422931844}, {0.5321147610609731, 
          0.9478079765359045}, {0.5327131674808168, 0.9476209140139603}, {
          0.5331440201031041, 0.9474859722486866}, {0.5335314173921659, 
          0.9473644569711659}}], 
         LineBox[{{0.7576835439034535, 0.8475322879330942}, {
          0.7580974016673193, 0.8472953203397054}, {0.7586573268772556, 
          0.8469744344140745}, {0.7591442183641566, 0.8466951391496488}, {
          0.7591558651354949, 0.84668845521364}}], 
         LineBox[{{0.8206313736811328, 0.8095372646392291}, {
          0.8226303667342134, 0.808269596567819}}], 
         LineBox[{{0.8516509902598307, 0.7894793497914152}, {
          0.8557422633814835, 0.786774399384064}}], 
         LineBox[{{0.9816415005040569, 0.6981425643751386}, {
          0.9819368851023333, 0.6979250480766503}, {0.9822111763813786, 
          0.6977230353755581}}], 
         LineBox[{{1.2664547652859497`, 0.4857254923648555}, {
          1.2678393576166125`, 0.48472953382383643`}}], 
         LineBox[{{1.4271045408452654`, 0.375467071441825}, {
          1.4290612274620844`, 0.37419476646854216`}, {1.4298121823501884`, 
          0.37370677333009616`}, {1.430322858935024, 0.3733751500195889}, {
          1.4307848996546375`, 0.37307521355606466`}, {1.4307848996546375`, 
          0.37307521355606466`}}], 
         LineBox[{{1.4587962697882026`, 0.355076193096589}, {
          1.4596247392029809`, 0.3545494929743743}, {1.4600703242275337`, 
          0.3542662119229528}, {1.460547121549438, 0.3539632825526524}, {
          1.4608459881481923`, 0.35377345680357464`}}], 
         LineBox[{{0.9098464856945907, 0.7498420633913904}, {
          0.9103349571682293, 0.74949962240099}, {0.9108748466917247, 
          0.749120964277108}, {0.9108913556098354, 0.7491093827263626}}], 
         LineBox[{{0.9418956625305561, 0.7270808003378835}, {
          0.942838488163274, 0.7264027626180413}}], 
         LineBox[{{0.9720038454880898, 0.7052214060217114}, {
          0.9738947451617705, 0.703834000403955}, {0.9776339777896044, 
          0.701090421553018}}], 
         LineBox[{{1.3245527954908418`, 0.44457724995813663`}, {
          1.3251530492367096`, 0.4441592927585615}, {1.3251724813968342`, 
          0.4441457646729535}}], 
         LineBox[{{1.3575968807862135`, 0.4217986006522242}, {
          1.357817052801823, 0.42164841970224454`}, {1.3582734797556766`, 
          0.42133715552779627`}, {1.3592343786058947`, 
          0.42068216259830526`}, {1.3611656498875062`, 
          0.41936695112225353`}}], 
         LineBox[{{1.4501182096579304`, 0.360613414370202}, {
          1.4505582176555374`, 0.3603318138056588}, {1.4510111751113466`, 
          0.36004201980920236`}, {1.4514879724332512`, 
          0.35973707663591925`}, {1.4524415670770603`, 
          0.35912750772062607`}, {1.4529689015528011`, 0.3587906000484252}}], 
         LineBox[{{1.4836010788177691`, 0.3394432494628845}, {
          1.4862267293164697`, 0.3378065107403423}, {1.4880159616290947`, 
          0.33669116587203385`}}], 
         LineBox[{{0.28246189178436776`, 0.9937019668816091}, {
          0.2851261290544927, 0.9934945020592547}}], 
         LineBox[{{0.5392031473088497, 0.9455654632553601}, {
          0.5427413462082707, 0.9444242468739525}}], 
         LineBox[{{0.6366854320351298, 0.9087137435655872}, {
          0.6368520736341344, 0.9086411025418284}, {0.637377210442315, 
          0.9084119071976102}, {0.6379023472504954, 0.9081823851404005}, {
          0.6379237082718602, 0.9081730408405775}}], 
         LineBox[{{0.6693845701495676, 0.8938284016106013}, {
          0.669926069655703, 0.8935713323926042}, {0.6699769524075627, 
          0.8935471765271197}}], 
         LineBox[{{0.7011844038059823, 0.8781592487760865}, {
          0.7024249509930234, 0.8775245634696448}}], 
         LineBox[{{0.7642494058515859, 0.8437519242300427}, {
          0.7654738076938701, 0.843042058240852}, {0.7659363546064261, 
          0.8427734905384489}, {0.7659363546064261, 0.8427734905384489}}], 
         LineBox[{{1.2748933931737096`, 0.47966656287487075`}, {
          1.2758314954601946`, 0.4789946604218702}, {1.27583939835731, 
          0.4789890015031326}}], 
         LineBox[{{1.5649259206978827`, 0.29024851788547246`}, {
          1.565772316025459, 0.28975350641042563`}}], 
         LineBox[{{0.16019581823689646`, 0.9991418302769094}, {
          0.16063121323343227`, 0.9991334937004331}, {0.16111498545180536`, 
          0.9991241636414339}, {0.16270966007792909`, 0.9990928780218038}}], 
         LineBox[{{0.2584442274608452, 0.9953710940980546}, {
          0.259037712014931, 0.9953340378317184}, {0.259517271040851, 
          0.9953039526082912}}], 
         LineBox[{{0.28902860538999253`, 0.9931822052454986}, {
          0.28952947681854413`, 0.9931413639262094}}], 
         LineBox[{{0.3837082668751219, 0.9821170257227011}, {
          0.38403606754951636`, 0.9820656244948694}, {0.3848687645412414, 
          0.9819350523175385}, {0.3853857349983958, 0.9818535925934665}, {
          0.38590270545555017`, 0.9817718886623885}, {0.38602268092884356`, 
          0.9817528923459026}}], 
         LineBox[{{0.514473739803984, 0.9531372465988686}, {0.514473739803984,
           0.9531372465988686}}], 
         LineBox[{{0.5437426217184748, 0.9440986444562091}, {
          0.5442876258767135, 0.9439209240586645}, {0.5447549306996721, 
          0.9437682644566082}, {0.5452481969016839, 0.9436068470512453}, {
          0.5453213078832133, 0.943582897881013}}], 
         LineBox[{{0.6089150348119158, 0.9203618537650762}, {
          0.609623730129973, 0.9200760660138705}, {0.6100700964169264, 
          0.9198957205816425}, {0.610542719544289, 0.9197045078811104}, {
          0.6111535652840037, 0.9194569777581094}, {0.6115036318973519, 
          0.9193149238431702}}], 
         LineBox[{{0.642651452080947, 0.9060918623106237}, {
          0.6431350139779896, 0.9058774990824522}, {0.6436515875626585, 
          0.9056482087405391}}], 
         LineBox[{{0.7061887394979034, 0.8755883224421258}, {
          0.7074402868338264, 0.8749409459879804}, {0.7079617715388025, 
          0.874670683343335}}], 
         LineBox[{{0.7394145149650488, 0.8578137073265013}, {
          0.7401797949493609, 0.8573901285209102}, {0.7406423418619169, 
          0.8571338068539354}, {0.7406423418619169, 0.8571338068539354}}], 
         LineBox[{{0.8345011008959344, 0.8006696823336732}, {
          0.8352494249276309, 0.800186482274201}}], 
         LineBox[{{0.9626300852848263, 0.7120705923684028}, {
          0.9631942100070421, 0.7116594498163401}, {0.9637013982261604, 
          0.7112896902566196}}], 
         LineBox[{{0.4329491608338991, 0.9732745289386668}, {
          0.4329491608338991, 0.9732745289386668}}], 
         LineBox[{{1.2280164537275153`, 0.5136452198423196}, {
          1.230186098539337, 0.5120569454860922}, {1.2327010710310753`, 
          0.5102158762504818}, {1.2338707195805856`, 0.5093607569390389}, {
          1.234529256825686, 0.5088794797282397}}], 
         LineBox[{{1.2653038468948998`, 0.4865539046224753}, {
          1.2654534897757457`, 0.4864461665185591}}], 
         LineBox[{{1.4901362515686598`, 0.33537272656570327`}, {
          1.4906535513357548`, 0.33505138196291795`}, {1.4911708511028496`, 
          0.3347301640805095}, {1.491850053578199, 0.3343086194584869}, {
          1.4922270039815686`, 0.3340747383508983}}], 
         LineBox[{{1.5543650903958153`, 0.29645496628064955`}, {
          1.554939239826374, 0.2961161229642476}}], 
         LineBox[{{0.20010253716189713`, 0.9981113525954889}, {
          0.20062681182546055`, 0.9980938342625184}, {0.2011248727558458, 
          0.9980770864052845}, {0.2011448550829249, 0.9980764123283974}}], 
         LineBox[{{0.6503593054749639, 0.9026421834160118}, {
          0.6508491021789315, 0.9024206050905574}, {0.6513646776567923, 
          0.902187059485491}, {0.6519013066582344, 0.9019436446057147}}], 
         LineBox[{{0.8080116721074388, 0.817457160559251}, {
          0.8092390564421601, 0.8166932442829813}, {0.8097568890439315, 
          0.8163705327003927}, {0.8103006132757916, 0.8160314205216459}, {
          0.8107925542474745, 0.8157243711528731}, {0.811310386849246, 
          0.8154009219067304}, {0.811310386849246, 0.8154009219067304}}], 
         LineBox[{{0.8744091390750739, 0.7742682323946173}, {
          0.8744091390750739, 0.7742682323946173}}], 
         LineBox[{{0.9073504126426011, 0.7515896178066881}, {
          0.9076485875306917, 0.7513810650789439}}], 
         LineBox[{{1.3867664848156078`, 0.40208935725177786`}, {
          1.3874705471861102`, 0.4016183475666494}, {1.3874705471861102`, 
          0.4016183475666494}}], 
         LineBox[{{0.2174036010594905, 0.9974708926304898}, {
          0.21792787572305394`, 0.9974494000002112}}], 
         LineBox[{{0.3138968149193616, 0.9909469370223799}, {
          0.31495723341965076`, 0.9908418251062565}, {0.31509571271087805`, 
          0.9908280335645747}}], 
         LineBox[{{0.6342693593518054, 0.909763538953926}, {
          0.6347515264014123, 0.9095546155922701}, {0.6352766632095929, 
          0.90932672769574}, {0.635429155476988, 0.9092604873971053}}], 
         LineBox[{{0.699061076191518, 0.8792415408030249}, {
          0.7001831282957783, 0.8786702497976281}}], 
         LineBox[{{0.8906975099534546, 0.7631465442386858}, {
          0.8911950646908972, 0.7628039042166793}, {0.8917711807026726, 
          0.762406953394148}, {0.8922687354401151, 0.7620639515415079}}], 
         LineBox[{{1.2405839950371687`, 0.5044613202520885}, {
          1.2415188817196814`, 0.5037802172020405}, {1.241985706991431, 
          0.5034402259530836}, {1.2426081406870977`, 0.5029870185800354}, {
          1.2430749659588471`, 0.5026471989599318}}], 
         LineBox[{{1.369536327930039, 0.41368553909630956`}, {
          1.3706176649242923`, 0.41295391122091696`}, {1.3712215917623667`, 
          0.41254546831105965`}, {1.3717260636587314`, 0.4122044422614086}}], 
         LineBox[{{1.563255303309298, 0.29122663988236563`}, {
          1.563560765770022, 0.29104767765574424`}, {1.5639246451876787`, 
          0.29083457228122833`}}], 
         LineBox[{{0.6456933474003248, 0.9047388279077272}, {
          0.6462089228781855, 0.904508416791558}, {0.6466729408082602, 
          0.9043007784898854}, {0.6472117171826245, 0.9040593685240337}, {
          0.6473205699242549, 0.9040105531945706}}], 
         LineBox[{{1.4771692070384728`, 0.3434691099511332}, {
          1.4778328061930524`, 0.3430528571423109}, {1.4782536873583108`, 
          0.3427889422560346}}], 
         LineBox[{{0.1800017547883189, 0.9987013041725218}, {
          0.1809496464051028, 0.998676893296246}, {0.1809496464051028, 
          0.998676893296246}}], 
         LineBox[{{0.2778180917594036, 0.994052620693831}, {
          0.27938042262184615`, 0.9939361677028656}}], 
         LineBox[{{0.6289297551221735, 0.9120591064745276}, {
          0.6300252951277873, 0.9115908849514723}, {0.6305504319359678, 
          0.9113659420205339}, {0.6305504319359678, 0.9113659420205339}}], 
         LineBox[{{1.2373539188022533`, 0.5068168084840468}, {
          1.2377849245753627`, 0.5065023399336263}, {1.2382999385871731`, 
          0.5061265776588617}}], 
         LineBox[{{1.4932282794917726`, 0.3334538564833779}, {
          1.494266637114743, 0.33281048442160166`}, {1.4963438487737986`, 
          0.33152496222939487`}}], 
         LineBox[{{0.30217221904722824`, 0.9920548109484428}, {
          0.3021984410932621, 0.9920524432051147}}], 
         LineBox[{{0.8450806036081857, 0.7937952060179166}, {
          0.8456477420689429, 0.793424058415072}, {0.8461068194834546, 
          0.7931234352596521}, {0.846614220836336, 0.7927909670039435}, {
          0.8470732982508477, 0.7924899812434445}, {0.847504740486901, 
          0.7922069573842542}}], 
         LineBox[{{0.8787330349043128, 0.771334248911198}, {
          0.8787330349043128, 0.771334248911198}}], 
         LineBox[{{1.3268942959783292`, 0.44294772333687193`}, {
          1.3272402595482131`, 0.4427071528212364}, {1.327755302191397, 
          0.4423491048813962}, {1.3277848436447992`, 0.4423285716324452}}], 
         LineBox[{{0.639012178259333, 0.9076962356234927}, {
          0.6394777576750371, 0.907491859311888}, {0.6400028944832177, 
          0.9072610310288596}, {0.6405280312913982, 0.9070298763509895}, {
          0.6409481407379427, 0.9068447176491807}}], 
         LineBox[{{1.566773591535663, 0.28916837595918476`}, {
          1.5678445864732717`, 0.28854305748743825`}, {1.568356489576176, 
          0.28824437700577765`}}], 
         LineBox[{{0.2575967905801767, 0.9954236471056717}, {
          0.2575967905801767, 0.9954236471056717}}], 
         LineBox[{{0.4472879241829709, 0.9702480279404713}, {
          0.4480553186026497, 0.9700800663567211}}], 
         LineBox[{{0.5774041413115342, 0.9324671009510656}, {
          0.5778724924656352, 0.932295824075841}}], 
         LineBox[{{1.3138602219017101`, 0.452047856306929}, {
          1.314235820853009, 0.4517846260284113}}], 
         LineBox[{{1.5056165347508728`, 0.32581143081612995`}, {
          1.5058616785177916`, 0.32566092233142074`}}], 
         LineBox[{{0.14350283836482447`, 0.9994205217880856}, {
          0.14350283836482447`, 0.9994205217880856}}], 
         LineBox[{{0.20788973472363756`, 0.9978392541194077}, {
          0.20796395414947835`, 0.9978365360244961}}], 
         LineBox[{{0.3044789524765342, 0.9918446126262171}, {
          0.30490266380244313`, 0.9918055689156533}, {0.3055860273331904, 
          0.9917423943759351}, {0.3056533055075825, 0.9917361494097461}}], 
         LineBox[{{1.4539701770630051`, 0.35815125353789}, {
          1.4570142873397978`, 0.35621049946745154`}, {1.4577949942779986`, 
          0.35571328660104395`}}], 
         LineBox[{{0.16775420042303896`, 0.9989888097459095}, {
          0.16775420042303896`, 0.9989888097459095}}], 
         LineBox[{{0.5525958635252708, 0.9411686407389672}, {
          0.5530625719967153, 0.9410116722283719}, {0.5530625719967153, 
          0.9410116722283719}}], 
         LineBox[{{0.6163632711914637, 0.917327828146784}, {
          0.6174027692421791, 0.9168991285451593}}], 
         LineBox[{{0.6827317284717936, 0.8873932695607067}, {
          0.6827317284717936, 0.8873932695607067}}], 
         LineBox[{{0.7466293837888399, 0.8537954677774343}, {
          0.7472072028023262, 0.8534712705247172}}], 
         LineBox[{{0.8731560482090273, 0.7751159571013776}, {
          0.8734402166916332, 0.774923827712305}, {0.8739821507096077, 
          0.7745572274667208}}], 
         LineBox[{{0.9699575648033352, 0.7067196916322411}, {
          0.9702301481206536, 0.7065201913232118}, {0.9710025699778858, 
          0.7059547517736193}}], 
         LineBox[{{1.352038126328, 0.42559732701751074`}, {
          1.3540285456848664`, 0.4242357256112227}, {1.3544058618835482`, 
          0.42397761203080153`}, {1.3549824011936795`, 0.4235835866179394}, {
          1.3553907832050218`, 0.4233045735916613}}], 
         LineBox[{{1.3858390748508367`, 0.4027101250661248}, {
          1.3858390748508367`, 0.4027101250661248}}], 
         LineBox[{{1.4792549628685148`, 0.3421614507548888}, {
          1.480452503359549, 0.3414116939499838}, {1.4808507207493062`, 
          0.34116237778903824`}, {1.4813421555280464`, 0.3408549417065816}, {
          1.4813421555280464`, 0.3408549417065816}}], 
         LineBox[{{1.5448676170536009`, 0.3020836052901402}, {
          1.546290771614152, 0.30123735163790655`}}], 
         LineBox[{{0.2804280482121299, 0.9938572452803012}, {
          0.2806905681197853, 0.9938373523823345}, {0.2811226762234371, 
          0.9938045121545107}}], 
         LineBox[{{0.600918317501303, 0.9235458554443086}, {
          0.6016288000201411, 0.9232660562163717}}], 
         LineBox[{{0.9545743506644875, 0.717926287508184}, {
          0.9553161700522188, 0.7173882896841769}}], 
         LineBox[{{1.4340867825241717`, 0.37093464538658016`}, {
          1.4348098264575717`, 0.3704665774598238}}], 
         LineBox[{{0.13118816301011627`, 0.9995796650731298}, {
          0.13118816301011627`, 0.9995796650731298}}], 
         LineBox[{{0.16380681474584016`, 0.999070936025046}, {
          0.16401889381933552`, 0.9990666549478019}}], 
         LineBox[{{0.6125049074075559, 0.9189078051393443}, {
          0.612664433638633, 0.9188428314735992}}], 
         LineBox[{{0.9026479587146532, 0.7548712941183273}, {
          0.9026479587146532, 0.7548712941183273}}], 
         LineBox[{{0.9657545441769191, 0.7097917297492452}, {
          0.9660620290884444, 0.7095672227243834}}], 
         LineBox[{{1.3809670955735818`, 0.40597757670373724`}, {
          1.3817400766128165`, 0.40545845515703194`}, {1.382234980889601, 
          0.4051262264436406}, {1.38278419136231, 0.4047576709353172}}], 
         LineBox[{{0.5648702010858764, 0.9369542450292156}, {
          0.5655240339422802, 0.9367247676597592}, {0.5657388861775745, 
          0.9366492502046271}}], 
         LineBox[{{0.6942272044806719, 0.8816863635979884}, {
          0.6942680254772163, 0.881665828577278}}], 
         LineBox[{{0.9503171413700997, 0.7210088171492939}, {
          0.9505564321221485, 0.7208357777995568}, {0.9510645170194886, 
          0.7204682816732488}, {0.9511385197221889, 0.7204147456881479}}], 
         LineBox[{{1.3344214745615606`, 0.4377250970698406}, {
          1.3344508565527904`, 0.4377047567688478}, {1.3345781325234278`, 
          0.43761665804980554`}}], 
         LineBox[{{1.3659146545971952`, 0.41613985645109974`}, {
          1.3659629471456274`, 0.41610708975713384`}}], 
         LineBox[{{0.1715638115231797, 0.9989047908763259}, {
          0.17200367762478833`, 0.9988947822167872}}], 
         LineBox[{{0.20355567405189973`, 0.9979938620168437}, {
          0.20357686482816756`, 0.9979931242388975}}], 
         LineBox[{{0.8776039642312836, 0.7721016867705206}, {
          0.8778869356157974, 0.771909435223909}}], 
         LineBox[{{1.5490748071255092`, 0.29958475117907546`}, {
          1.5503119769919116`, 0.2988515922778846}, {1.5503119769919116`, 
          0.2988515922778846}}], 
         LineBox[{{0.8941126199621724, 0.7607913668415545}, {
          0.8945194199786721, 0.7605103046900896}}], 
         LineBox[{{0.9581310012421518, 0.7153445647840417}, {
          0.9585568378868288, 0.7150350705496773}}], 
         LineBox[{{1.4686271818645376`, 0.3488458469928436}, {
          1.4688910759862774`, 0.3486792274482956}}], 
         LineBox[{{0.5463225833934173, 0.9432542786348014}, {
          0.5463225833934173, 0.9432542786348014}}], 
         LineBox[{{0.5788737679758392, 0.9319287827426583}, {
          0.5791947741825438, 0.931810831578676}, {0.579820253685581, 
          0.9315807318871775}, {0.5799143742271381, 0.9315460617830739}}], 
         LineBox[{{0.9963024627424747, 0.687309489101764}, {0.997330287903449,
           0.6865473352846305}, {0.9974147054652194, 0.6864847231118337}}], 
         LineBox[{{1.4745339041997534`, 0.34512423287933247`}, {
          1.474554453968058, 0.34511131380285043`}}], 
         LineBox[{{0.30686218124415093`, 0.9916234822776023}, {
          0.30729007654608376`, 0.991583287218641}, {0.30770313156505485`, 
          0.9915444862064149}}], 
         LineBox[{{0.5626087444239735, 0.9377440624626833}, {
          0.5629293051198827, 0.9376324730105334}}], 
         LineBox[{{0.660237026880181, 0.8981190930798569}, {
          0.6608899209231712, 0.8978160925673485}}], 
         LineBox[{{0.8196293467108569, 0.8101713669584669}, {
          0.8196477169124079, 0.8101597501364237}}], 
         LineBox[{{0.26631792712861785`, 0.9948626763457378}, {
          0.2671991928835483, 0.9948034738025556}, {0.2671991928835483, 
          0.9948034738025556}}], 
         LineBox[{{0.9407395469248294, 0.7279116026955977}, {
          0.9408943870203521, 0.7278003787450983}}], 
         LineBox[{{1.259095591492925, 0.49103086920641975`}, {
          1.2592714308404271`, 0.4909038678930089}}], 
         LineBox[{{1.3402400741330658`, 0.4337045629452293}, {
          1.3405830017871672`, 0.43346806204732313`}}], 
         LineBox[{{0.19691689569803997`, 0.9982153752252789}, {
          0.1979437000055406, 0.9981822981568975}}], 
         LineBox[{{0.3895214986556308, 0.981193096781533}, {
          0.39004019867897644`, 0.9811091474878414}}], 
         LineBox[{{0.6485868614366513, 0.9034416171794989}, {
          0.6488223674153357, 0.9033356410543703}}], 
         LineBox[{{0.21380911810635844`, 0.9976148488599071}, {
          0.21400142898383326`, 0.9976072959686266}}], 
         LineBox[{{0.5345326929023699, 0.9470495802274446}, {
          0.5350237450443438, 0.9468947314633847}}], 
         LineBox[{{0.6961270844068254, 0.88072863044963}, {0.6967275168599865,
           0.8804250975385999}}], 
         LineBox[{{1.4317638013805978`, 0.37244007918641}, {
          1.4327291626399228`, 0.3718141634190436}}], 
         LineBox[{{0.6232510303022583, 0.9144632740019699}, {
          0.6232510303022583, 0.9144632740019699}}], 
         LineBox[{{0.9129315686859925, 0.7476768242502816}, {
          0.9129717909361654, 0.7476485562852979}}], 
         LineBox[{{0.31964283646288094`, 0.9903674068275996}, {
          0.3196544878312743, 0.9903662067094603}}], 
         LineBox[{{0.7683951566152765, 0.8413421790751074}, {
          0.7683951566152765, 0.8413421790751074}}], 
         LineBox[{{1.2783004132545939`, 0.4772279336168518}, {
          1.278760309706492, 0.47689909467983504`}, {1.27922020615839, 
          0.47657033678271143`}}], 
         LineBox[{{0.8335184335381604, 0.8013034269663133}, {
          0.8335184335381604, 0.8013034269663133}}], 
         LineBox[{{0.9308932929177615, 0.7349591105867324}, {
          0.9308932929177615, 0.7349591105867324}}], 
         LineBox[{{0.9616273813144389, 0.712801031595897}, {0.961628215059231,
           0.7128004244208783}}], 
         LineBox[{{1.2157924831970683`, 0.522625904787041}, {
          1.2157924831970683`, 0.522625904787041}}], 
         LineBox[{{1.377051509780122, 0.4086113403428213}, {1.377051509780122,
           0.4086113403428213}}], 
         LineBox[{{0.1751443797846255, 0.9988214297037126}, {
          0.1751443797846255, 0.9988214297037126}}], 
         LineBox[{{0.4314381876412237, 0.9735812077650727}, {
          0.43184320422791134`, 0.9734992292854616}}], 
         LineBox[{{0.46348286705196245`, 0.966572093353274}, {
          0.463512394399648, 0.9665651373324761}}], 
         LineBox[{{0.6580524282618886, 0.8991293074475906}, {
          0.6583506026712563, 0.8989917537378552}}], 
         LineBox[{{0.9438479610698555, 0.7256762937349103}, {
          0.9462161065294804, 0.7239700744135031}}], 
         LineBox[{{0.978270252536273, 0.7006227946098696}, {0.978270252536273,
           0.7006227946098696}}], 
         LineBox[{{1.2602727063506312`, 0.4901809347330861}, {
          1.2605684098873924`, 0.4899677031925576}, {1.2643025713846958`, 
          0.48727500287056225`}}], 
         LineBox[{{1.3298154727641336`, 0.44091803970769994`}, {
          1.3303457286088123`, 0.44054999792821226`}}], 
         LineBox[{{1.3616366257314403`, 0.41904646255937705`}, {
          1.3617301500388128`, 0.4189828348620086}}], 
         LineBox[{{1.4254534519779694`, 0.3765421391922561}, {
          1.4261032653350614`, 0.37611887865830074`}}], 
         LineBox[{{1.552847577108333, 0.2973513285469921}, {1.553167373416019,
           0.29716233679127557`}}], 
         LineBox[{{0.264793611828752, 0.9949639752456116}, {0.264793611828752,
           0.9949639752456116}}], 
         LineBox[{{0.5846665973154832, 0.9297819170879877}, {
          0.5846665973154832, 0.9297819170879877}}], 
         LineBox[{{1.4491039858237285`, 0.36126285012719217`}, {
          1.4491057223897204`, 0.3612617377513577}}], 
         LineBox[{{0.21612091020016855`, 0.9975229417402681}, {
          0.21612091020016855`, 0.9975229417402681}}], 
         LineBox[{{1.2719846866401205`, 0.4817519991279186}, {
          1.2720292141493255`, 0.48172005013544816`}}], 
         LineBox[{{1.338114328508405, 0.4351717206405986}, {1.338114328508405,
           0.4351717206405986}}], 
         LineBox[{{0.1948597905262628, 0.9982803648353493}, {
          0.1948597905262628, 0.9982803648353493}}], 
         LineBox[{{0.5807895224115613, 0.9312232007885805}, {
          0.5809358040132642, 0.9311691454701277}}], 
         LineBox[{{0.7089770102871955, 0.8741436548614003}, {
          0.7095469582851426, 0.873847278576789}}], 
         LineBox[{{0.308704407075259, 0.9914497679024369}, {
          0.3090621227452387, 0.9914157539385047}}], 
         LineBox[{{0.7254739938196549, 0.8654190258775107}, {
          0.7265832943559231, 0.8648215674469502}}], 
         LineBox[{{1.23553053233589, 0.5081480124772983}, {
          1.2362159312349237`, 0.5076475371490629}, {1.236603821508374, 
          0.5073643013396709}}], 
         LineBox[{{0.3004058328576193, 0.9922132435493428}, {
          0.3009004242899602, 0.9921691023318682}}], 
         LineBox[{{0.6855371062640091, 0.8860145235235451}, {
          0.6863971885175568, 0.885589929909845}}], 
         LineBox[{{0.7496190000186955, 0.8521142466100391}, {
          0.7503801715999378, 0.8516846915547684}}], 
         LineBox[{{0.22002497437730767`, 0.9973621508326711}, {
          0.22002497437730767`, 0.9973621508326711}}], 
         LineBox[{{0.31703972366108635`, 0.9906329866936027}, {
          0.31703972366108635`, 0.9906329866936027}}], 
         LineBox[{{1.3727335571882289`, 0.4115237102613486}, {
          1.3735731519127414`, 0.41095676832271555`}}], 
         LineBox[{{1.3791151282544076`, 0.4072224194245059}, {
          1.3791419146232198`, 0.4072044033422122}}], 
         LineBox[{{0.8833651243490388, 0.7681762478583956}, {
          0.8838626790864813, 0.7678361285275558}}], 
         LineBox[{{0.9165308321759613, 0.7451434255104339}, {
          0.9165308321759613, 0.7451434255104339}}], 
         LineBox[{{0.1687303652088532, 0.9989677320381746}, {
          0.1693391131641482, 0.9989544313764874}}], 
         LineBox[{{0.29829731148816574`, 0.9923995143609681}, {
          0.29829731148816574`, 0.9923995143609681}}], 
         LineBox[{{0.5545371939814396, 0.9405139161949361}, {
          0.5545371939814396, 0.9405139161949361}}], 
         LineBox[{{0.7482084783125302, 0.8529086377005141}, {
          0.7486177245084915, 0.8526783706995231}}], 
         LineBox[{{1.3236349610459244`, 0.4452166330239431}, {
          1.3236349610459244`, 0.4452166330239431}}], 
         LineBox[{{0.47395478808072705`, 0.964046370210144}, {
          0.47395478808072705`, 0.964046370210144}}], 
         LineBox[{{1.3832508370366847`, 0.4044446283034586}, {
          1.3835790689959664`, 0.4042244972340351}}], 
         LineBox[{{1.542518854013806, 0.30348242777274737`}, {
          1.54255651754281, 0.3034599756708879}}], 
         LineBox[{{0.43707699727192284`, 0.972424885629507}, {
          0.43707699727192284`, 0.972424885629507}}], 
         LineBox[{{0.46961878705984994`, 0.9651065100781124}, {
          0.47021385319724246`, 0.964962221880822}}], 
         LineBox[{{1.3355922768864321`, 0.4369149259154874}, {
          1.3359483947958077`, 0.4366686183686167}}], 
         LineBox[{{0.20545101453845946`, 0.9979272145650069}, {
          0.20586955846109492`, 0.9979123217352472}}], 
         LineBox[{{0.8955206954888761, 0.7598180357100546}, {
          0.8960644801101776, 0.7594417908265629}}], 
         LineBox[{{0.960327275709784, 0.7137474616764874}, {0.960327275709784,
           0.7137474616764874}}], 
         LineBox[{{1.4698952861449976`, 0.34804547999724356`}, {
          1.4700830679875296`, 0.3479270249969719}}], 
         LineBox[{{1.3780079839829302`, 0.40796734690114034`}, {
          1.378442798523274, 0.4076747221034246}}], 
         LineBox[{{1.473065359254528, 0.34604798059830444`}, {
          1.473141256084679, 0.34600021496341293`}}], 
         LineBox[{{0.6591129362224587, 0.8986396002055281}, {
          0.6591129362224587, 0.8986396002055281}}], 
         LineBox[{{0.29759555769740914`, 0.9924608073158063}, {
          0.2977768601713938, 0.9924450178078762}}], 
         LineBox[{{0.8419872832705299, 0.7958148794426806}, {
          0.8419872832705299, 0.7958148794426806}}], 
         LineBox[{{1.3226563800238749`, 0.44589872471740344`}, {
          1.3230337492960467`, 0.44563564784244775`}}], 
         LineBox[{{0.4728969429469726, 0.9643068879660607}, {
          0.4729719415989964, 0.964288457865422}}], 
         LineBox[{{0.5369977574468969, 0.946269421379131}, {0.537452546325978,
           0.9461247160133543}}], 
         LineBox[{{1.3396660470885222`, 0.43410055572157014`}, {
          1.3396660470885222`, 0.43410055572157014`}}], 
         LineBox[{{0.5176153512736481, 0.9522143031268818}, {
          0.5183459588613037, 0.9519980271145941}}], 
         LineBox[{{0.2126206478574712, 0.9976611552951762}, {
          0.21268512908741957`, 0.9976586592198451}}], 
         LineBox[{{0.6871960621043736, 0.8851949482653894}, {
          0.6871960621043736, 0.8851949482653894}}], 
         LineBox[{{0.7513856644480956, 0.8511163232993423}, {
          0.7513856644480956, 0.8511163232993423}}], 
         LineBox[{{0.22150514451570555`, 0.9972993268135899}, {
          0.22150514451570555`, 0.9972993268135899}}], 
         LineBox[{{0.31849896978483583`, 0.990484731454225}, {
          0.31849896978483583`, 0.990484731454225}}], 
         LineBox[{{0.7419269729278322, 0.8564207245452193}, {
          0.7419269729278322, 0.8564207245452193}}], 
         LineBox[{{0.9647026737363644, 0.7105593921572447}, {
          0.964773924154817, 0.7105074080062979}}], 
         LineBox[{{0.627898491054656, 0.9124985545648772}, {0.627898491054656,
           0.9124985545648772}}], 
         LineBox[{{0.1708146184301862, 0.9989216900408452}, {
          0.1708146184301862, 0.9989216900408452}}], 
         LineBox[{{0.5552227191358108, 0.9402816486164634}, {
          0.5552227191358108, 0.9402816486164634}}], 
         LineBox[{{0.6195225589641763, 0.9160209193978788}, {
          0.6195225589641763, 0.9160209193978788}}], 
         LineBox[{{0.8760661108512178, 0.7731454960834}, {0.8765826676649542, 
          0.772795077188777}}], 
         LineBox[{{0.4748475332954874, 0.9638255667280298}, {
          0.47529960004171423`, 0.9637134262797324}}], 
         LineBox[{{0.9563174455624228, 0.7166617218933006}, {
          0.9566923817206237, 0.7163894968734185}, {0.9571297257319478, 
          0.7160719601953092}}], 
         LineBox[{{1.4672222840561022`, 0.3497334317975226}, {
          1.4676259063543335`, 0.34947833705752085`}}], 
         LineBox[{{0.2955744454653481, 0.9926355114192807}, {
          0.2955744454653481, 0.9926355114192807}}], 
         LineBox[{{0.8397032379241318, 0.7973010734434951}, {
          0.8403254224197139, 0.7968965782608374}, {0.8406338665637036, 
          0.7966960522572989}}], 
         LineBox[{{1.543557793053014, 0.30286334685840943`}, {
          1.5438397720674313`, 0.30269541483387774`}}], 
         LineBox[{{0.18235983458799718`, 0.9986399802094632}, {
          0.18235983458799718`, 0.9986399802094632}}], 
         LineBox[{{0.4708276864688072, 0.9648129824709878}, {
          0.4708276864688072, 0.9648129824709878}}], 
         LineBox[{{1.2393012140973771`, 0.505396354753751}, {
          1.2395827195269646`, 0.5051911149906111}}], 
         LineBox[{{1.3372426770543284`, 0.4357738841604105}, {
          1.3372426770543284`, 0.4357738841604105}}], 
         LineBox[{{0.8970488104877292, 0.7587602343049242}, {
          0.8970488104877292, 0.7587602343049242}}], 
         LineBox[{{0.9611384571528243, 0.7131570381849687}, {
          0.9611384571528243, 0.7131570381849687}}], 
         LineBox[{{1.375766661372476, 0.40947707270135314`}, {
          1.376092311674908, 0.40925757924240813`}}], 
         LineBox[{{1.5694349803904888`, 0.2876155387984918}, {
          1.5698098655924402`, 0.2873971071270088}}], 
         LineBox[{{0.6928778797655436, 0.8823640641970183}, {
          0.6928778797655436, 0.8823640641970183}}], 
         LineBox[{{0.9474182411300163, 0.723102889502244}, {
          0.9474182411300163, 0.723102889502244}}]},
        Annotation[#, "Charting`Private`Tag$43981#1"]& ], 
       TagBox[
        {RGBColor[0.880722, 0.611041, 0.142051], AbsoluteThickness[1.6], 
         Opacity[1.], 
         LineBox[{{3.2040816326530615`*^-8, 0.49999996250023604`}, {
          0.000481547135278614, 0.49999944042541333`}, {0.000481547135278614, 
          0.49999944042541333`}}], 
         LineBox[{{0.027426951218294103`, 0.49843791459260056`}, {
          0.03083899207973028, 0.49806390690650426`}}], 
         LineBox[{{0.05065324675329881, 0.4952255114892259}, {
          0.05587383998972824, 0.4942996222810797}, {0.06422612062417007, 
          0.49267324857798944`}, {0.06471354494574771, 
          0.49257295032795834`}, {0.06520096926732535, 
          0.49247206693138745`}, {0.06617581791048062, 0.4922685500202568}, {
          0.06812551519679116, 0.49185455246445675`}, {0.07202490976941225, 
          0.49099898899188543`}, {0.07982369891465443, 
          0.48917977384910205`}, {0.0949439518904572, 0.4852570894878957}}], 
         LineBox[{{0.11865837896712285`, 0.4781142743229354}, {
          0.1265228740820835, 0.4754929099085544}, {0.1265817333879388, 
          0.47547283376235017`}}], 
         LineBox[{{0.1596949026053732, 0.4565477441254562}, {
          0.16111498545180536`, 0.45541821716770325`}, {0.1630500743252978, 
          0.45387530041142854`}, {0.16692025207228267`, 
          0.45077665172924675`}, {0.1746606075662524, 0.4445294619178187}, {
          0.19014131855419186`, 0.4318462751706882}, {0.22369489702225173`, 
          0.40359239853334417`}, {0.2566365503498395, 0.37502446355857155`}, {
          0.2851963818415137, 0.34976285260031825`}}], 
         LineBox[{{0.2861976573517178, 0.34887078054681386`}, {
          0.3201462823399261, 0.31844467190598624`}}], 
         LineBox[{{0.3211475578501302, 0.3175432866181549}, {
          0.3822839122554695, 0.26245964489294793`}, {0.41081626849885905`, 
          0.23697631788476525`}}], 
         LineBox[{{0.4118175440090632, 0.23608767701616096`}, {
          0.44572987585131824`, 0.20630517163385054`}}], 
         LineBox[{{0.44673115136152236`, 0.20543666318596732`}, {
          0.5125588392604846, 0.15026569651992816`}, {0.5139224583599945, 
          0.14917132089736296`}}], 
         LineBox[{{0.5149237338701985, 0.14836922037846256`}, {
          0.5434296494695915, 0.1260952611795071}}], 
         LineBox[{{0.5444309249797955, 0.1253339280789435}, {
          0.603498891627132, 0.08343267271123367}}], 
         LineBox[{{0.604500167137336, 0.08277946269099912}, {
          0.6101217550147952, 0.07915161835604967}}], 
         LineBox[{{0.6111230305249992, 0.07851259210060768}, {
          0.6415687435774395, 0.060180782799446275`}, {0.6420843190553002, 
          0.05988969934281485}, {0.6431154700110215, 0.05930957299861239}, {
          0.6451777719224642, 0.058157532829800074`}, {0.6467408109233709, 
          0.05729174266721471}}], 
         LineBox[{{0.6577206814967094, 0.05139300998319796}, {
          0.6740499986826619, 0.043242948870408804`}, {0.6745309809424476, 
          0.04301469726098217}, {0.6750119632022333, 0.04278714014759821}, {
          0.6754918926524897, 0.042560774896347575`}}], 
         LineBox[{{0.6976408661967108, 0.03289445790951684}, {
          0.7051874639876994, 0.029964833787654688`}}], 
         LineBox[{{0.7061887394979034, 0.029590574137406733`}, {
          0.7090047409487545, 0.02855636582441412}, {0.7131766185885626, 
          0.027074411439252377`}, {0.721520373868179, 0.02429297324625257}, {
          0.7220418585731551, 0.024127300747520453`}, {0.7225633432781311, 
          0.023962596029088234`}, {0.7236063126880832, 
          0.023636094192378998`}, {0.7256922515079872, 
          0.022994749728322716`}, {0.7298641291477954, 
          0.021758912746331238`}, {0.7382078844274117, 
          0.019476114691355018`}, {0.738217042469532, 0.01947374823816017}}], 
         LineBox[{{0.7641466989833912, 0.014005519474175498`}, {
          0.7693689395890785, 0.013201969379790679`}, {0.7698462697456596, 
          0.013133469102292183`}, {0.7703235999022409, 0.01306579545986819}, {
          0.7712782602154031, 0.012932926101815956`}, {0.7731875808417279, 
          0.012677084624262536`}, {0.773664910998309, 
          0.012615183037737898`}, {0.7741422411548902, 
          0.012554103843975595`}, {0.7750969014680525, 
          0.012434410308818755`}, {0.7768253397386574, 
          0.012226050081896256`}}], 
         LineBox[{{0.797669329837623, 0.01054803244314162}, {
          0.7989634092971107, 0.010493800238248085`}, {0.7999180696102731, 
          0.01045746357236077}, {0.8004359022120446, 0.010439054235639955`}, {
          0.800953734813816, 0.01042155797237998}, {0.8014715674155876, 
          0.010404973441894727`}, {0.8019894000173591, 
          0.010389299294830567`}, {0.8025072326191306, 
          0.010374534173269834`}, {0.8030250652209021, 
          0.010360676710834293`}, {0.8040607304244451, 
          0.010335679256133878`}, {0.804088381311899, 
          0.010335061439897819`}}], 
         LineBox[{{1.0462628288857885`, 0.008556903075083278}, {
          1.0559246618656917`, 0.010057531793439378`}, {1.0564410994881694`, 
          0.010145266113744222`}, {1.0569575371106472`, 
          0.010233761377998807`}, {1.0579904123556028`, 
          0.010413033144107242`}, {1.0600561628455138`, 
          0.010780690185753894`}, {1.0640174520741403`, 
          0.011519615516202952`}}], 
         LineBox[{{1.0773601944974154`, 0.01433382698645902}, {
          1.08897666970427, 0.017186846355846663`}, {1.0894500462234546`, 
          0.017310951358567417`}}], 
         LineBox[{{1.1210885264255472`, 0.02695715042108293}, {
          1.123993486382795, 0.027972643472359504`}, {1.12817226117954, 
          0.029470392436246162`}, {1.13652981077303, 0.032594658239801344`}, {
          1.1532449099600104`, 0.03934158887878503}, {1.1844611423771725`, 
          0.05359494124506825}, {1.1891249863717006`, 0.05589503502719839}}], 
         LineBox[{{1.1901262618819046`, 0.05639426088902433}, {
          1.2482619134227333`, 0.08825836571045331}, {1.2702692696729776`, 
          0.10152057424836336`}}], 
         LineBox[{{1.2712705451831816`, 0.10213595928893171`}, {
          1.3128190655390588`, 0.12836857890112818`}, {1.3457817947028399`, 
          0.14980046196244723`}, {1.3765305579098224`, 
          0.16992924814688037`}, {1.4098714776089858`, 
          0.19159323970901332`}, {1.4369812249310014`, 
          0.20889884266853642`}}], 
         LineBox[{{1.4379825004412055`, 0.2095308899005902}, {
          1.4703933169484615`, 0.22966055978127564`}}], 
         LineBox[{{1.4713945924586656`, 0.2302714189817362}, {
          1.504620645047317, 0.2501213450328026}, {1.519488239619708, 
          0.25872137386124805`}}], 
         LineBox[{{0.010130586029077798`, 0.49975268739818834`}, {
          0.011556394307911227`, 0.4996837927994038}, {0.012037909402373516`, 
          0.49965880690796893`}, {0.012519424496835803`, 
          0.4996329646030939}, {0.013482454685760377`, 0.4995787370009722}, {
          0.015408515063609527`, 0.4994602804632433}, {0.015890030158071815`, 
          0.49942861586915044`}, {0.016371545252534103`, 
          0.49939614173070446`}, {0.017334575441458677`, 
          0.4993287848228739}, {0.01918459135712726, 0.49919050024756806`}}], 
         LineBox[{{0.14149760200422762`, 0.47017157727913195`}, {
          0.14207383717552607`, 0.4699583807173585}, {0.14259220261197417`, 
          0.4697660703376485}, {0.14259924885130315`, 0.46976345280762033`}}],
          LineBox[{{0.6803221567663417, 0.0403214470646025}, {
          0.6894414309958041, 0.036291026883659594`}, {0.6899224132555899, 
          0.036085761698781416`}, {0.6904033955153756, 0.03588123969387602}, {
          0.691365360034947, 0.03547443106435799}, {0.6918766042553396, 
          0.035259445292075586`}}], 
         LineBox[{{0.7484293311593937, 0.01702579928010406}, {
          0.7537884120082451, 0.01589419931100966}, {0.7542753034951462, 
          0.015796613413798566`}, {0.7547621949820471, 
          0.015699897485225378`}, {0.7551604913452409, 
          0.015621426909124714`}}], 
         LineBox[{{0.8133501874701361, 0.010271692548894262`}, {
          0.8138995498581034, 0.01027683481040842}, {0.8144173824598749, 
          0.010282584288732854`}, {0.8149352150616465, 
          0.010289207891279628`}, {0.8154530476634179, 
          0.010296704077829011`}, {0.8159708802651894, 
          0.010305071302069924`}, {0.8164887128669609, 
          0.010314308011690643`}, {0.8170065454687324, 0.01032441264846673}, {
          0.8175243780705039, 0.010335383648347518`}, {0.8180422106722753, 
          0.010347219441541822`}, {0.8185600432740469, 
          0.010359918452607864`}, {0.8190778758758184, 
          0.010373479100532657`}, {0.8195957084775898, 
          0.010387899798826039`}, {0.8206313736811328, 
          0.010419314973659888`}, {0.820917536193077, 
          0.010428599002109351`}}], 
         LineBox[{{0.8644906020820728, 0.014719606627733972`}, {
          0.8650341603379994, 0.014807038113034965`}, {0.866081643995773, 
          0.014977727150542353`}, {0.8681766113113204, 
          0.015327751581631355`}, {0.8723665459424151, 0.01606200899725918}, {
          0.8728902877713021, 0.0161569659570312}, {0.8734140296001889, 
          0.016252623001289823`}, {0.8744615132579625, 
          0.016446030939112344`}, {0.8765564805735099, 
          0.016841177896876558`}, {0.8807464152046046, 
          0.017664449772679003`}, {0.8812701570334915, 0.01777042103349269}, {
          0.8817938988623784, 0.017877067897215104`}, {0.882841382520152, 
          0.018092382681893837`}, {0.8847669964197481, 
          0.018495198292825088`}}], 
         LineBox[{{0.906544062949863, 0.016827516206732174`}, {
          0.9144741101816934, 0.01490573564001374}, {0.9149882906802604, 
          0.014786797986801603`}, {0.9151149316870444, 
          0.014757610610992566`}}], 
         LineBox[{{1.0363448329947522`, 0.007295956011313276}, {
          1.040694736192493, 0.007814008346311407}, {1.0411706713697804`, 
          0.007874010714143842}, {1.0416466065470678`, 
          0.007934667406924167}, {1.0425984769016428`, 
          0.008057942982632404}, {1.0436265871677481`, 
          0.008194029706144246}}], 
         LineBox[{{1.0650187275843443`, 0.011713427564709167`}, {
          1.0729671034074586`, 0.013352169458827667`}, {1.0734835410299364`, 
          0.013464777735803901`}, {1.074516416274892, 
          0.013692229265790612`}, {1.0763589189872114`, 
          0.014105357388501605`}}], 
         LineBox[{{1.0932635761348162`, 0.01833292998229452}, {
          1.10439569064516, 0.021539639069641847`}, {1.1198211144284151`, 
          0.026520756871721618`}}], 
         LineBox[{{1.5446353328800992`, 0.2728357357941348}, {
          1.553295761443366, 0.2775630029105267}, {1.5534282843317768`, 
          0.2776347775270922}}], 
         LineBox[{{0.031840267589934364`, 0.4979474620388682}, {
          0.032905068245013186`, 0.4978203460372317}, {0.03499313840362365, 
          0.49756134847750055`}, {0.039169278720844566`, 0.497005388882804}, {
          0.039291090513455064`, 0.4969884237474731}}], 
         LineBox[{{0.09853264165586104, 0.48425205993557663`}, {
          0.10306708506526294`, 0.4829427414933182}, {0.10380546545692008`, 
          0.48272541196189556`}}], 
         LineBox[{{0.13371084934383318`, 0.4729917555306815}, {
          0.13481672106525286`, 0.47259818429555667`}, {0.13533508650170095`, 
          0.4724129048250124}, {0.13567327358346667`, 0.4722917528435966}}], 
         LineBox[{{0.6477420864335749, 0.05674047923899528}, {
          0.6567194059865054, 0.051917377138372744`}}], 
         LineBox[{{0.8082033912386171, 0.010271716888090476`}, {
          0.8082033912386171, 0.010271716888090476`}}], 
         LineBox[{{0.9318723569870189, 0.011271220165750107`}, {
          0.9342504038812054, 0.010837610103301198`}, {0.9380871021251412, 
          0.010170492868410208`}, {0.9385666894056333, 
          0.010089931499175031`}, {0.9386351313813699, 
          0.010078485939154502`}}], 
         LineBox[{{1.0017048001832987`, 0.005132397167940783}, {
          1.0023167660714516`, 0.005140320934602038}}], 
         LineBox[{{0.020185866867331342`, 0.4991108528667145}, {
          0.021186696197156976`, 0.49902791716994355`}, {
          0.023112756575006128`, 0.4988590877469593}, {0.023593698701810988`, 
          0.49881505850552876`}}], 
         LineBox[{{0.14931198137479249`, 0.46473342856420174`}, {
          0.15869362709516913`, 0.4573427389623259}}], 
         LineBox[{{0.7562123837953209, 0.015416985973007336`}, {
          0.7615786757986618, 0.014437140756209166`}, {0.7620655672855629, 
          0.01435345474795735}, {0.7625524587724639, 0.014270635465852832`}, {
          0.7631454234731871, 0.01417094340564129}}], 
         LineBox[{{0.8857682719299521, 0.018708216384193954`}, {
          0.8870313171512467, 0.01898038336348773}, {0.8891262844667941, 
          0.019440276262585265`}, {0.889381569053344, 0.01949703522359103}}], 
         LineBox[{{0.9161162071972484, 0.014528328183052941`}, {
          0.9180733736716622, 0.01408778429507973}, {0.9221868176601979, 
          0.013194926972751375`}, {0.9299815078324872, 
          0.011626935415703699`}}], 
         LineBox[{{0.9474339766016743, 0.008714407170181682}, {
          0.949597196856949, 0.008411848590914817}, {0.9534338951008848, 
          0.007907292945655064}, {0.9535730751542835, 0.007889762535686629}}],
          LineBox[{{1.5554129360437348`, 0.27870758724966216`}, {
          1.5613784420155359`, 0.2819081772777777}, {1.5616083141115376`, 
          0.28203076245407077`}}], 
         LineBox[{{0.0026510179053962496`, 0.49998064926653485`}, {
          0.0038521527965146266`, 0.4999602277722702}, {0.004341033126253901, 
          0.49995002389737575`}}], 
         LineBox[{{0.12758300889814286`, 0.4751302808854182}, {
          0.13015143213722008`, 0.47424271303040577`}, {0.1327095738336291, 
          0.47334609839993214`}}], 
         LineBox[{{0.6764931681626937, 0.042090747584261345`}, {
          0.6793208812561377, 0.040779784485341364`}}], 
         LineBox[{{0.7402082112970568, 0.01896649760879754}, {
          0.7421030163226201, 0.018497251245284785`}, {0.7456087468218928, 
          0.017663718866166467`}}], 
         LineBox[{{0.8363678281000522, 0.01130991970497841}, {
          0.8369773765408437, 0.011359670956709422`}}], 
         LineBox[{{0.8983976098568939, 0.01897079019394865}, {
          0.8995628757232514, 0.0186538291573094}, {0.9016195977175192, 
          0.018102816483121842`}, {0.905542787439659, 
          0.017081768825196963`}}], 
         LineBox[{{0.9974306569783791, 0.0051073951450493205`}, {
          0.9982770060932834, 0.005108133120421687}, {0.9987625026008908, 
          0.005109495096008998}, {0.9992479991084982, 0.005111541548345699}, {
          0.9997334956161055, 0.005114272592763869}, {0.9999020847703453, 
          0.005115381109104256}}], 
         LineBox[{{1.0263256371935399`, 0.006311387488541209}, {
          1.027368551228444, 0.0064002788936357025`}, {1.0292722919375938`, 
          0.006570694268402288}, {1.0316383994852807`, 
          0.006797173158398451}}], 
         LineBox[{{1.5361877477046426`, 0.2681571171122762}, {
          1.5376692456705041`, 0.26898233227644186`}, {1.539824627156416, 
          0.2701793642073984}, {1.5436340573698952`, 0.27228461480074173`}}], 
         LineBox[{{0.11452458108250942`, 0.4794428318946655}, {
          0.11765710345691878`, 0.4784392225029266}}], 
         LineBox[{{0.14464835330757758`, 0.4683670838340208}, {
          0.14673912610355888`, 0.4667414455723302}, {0.14831070586458842`, 
          0.46551586919368615`}}], 
         LineBox[{{0.6928778797655436, 0.03484084757027073}, {
          0.6938657609472357, 0.03443104356832005}}], 
         LineBox[{{0.7852497684531908, 0.011363502703746975`}, {
          0.7865528252260005, 0.01125260027671704}, {0.7884621458523251, 
          0.011100906379811759`}, {0.7889394760089062, 
          0.011064984798297317`}, {0.7890874721323916, 
          0.011054009635190765`}}], 
         LineBox[{{0.8516509902598307, 0.012886318793786766`}, {
          0.8557422633814835, 0.013421486566560392`}}], 
         LineBox[{{0.9808404443310756, 0.0055117115685277}, {
          0.9819108806160493, 0.005461645446446339}, {0.9824309703417315, 
          0.005438510197270263}, {0.9824550245303558, 0.005437459030305791}}],
          LineBox[{{1.0446278626779522`, 0.008329494595820552}, {
          1.0452615533755845`, 0.008416721201349953}}], 
         LineBox[{{0.042780326512311395`, 0.496484756570696}, {
          0.04702437264790642, 0.49582675338686166`}}], 
         LineBox[{{0.13667454909367074`, 0.47193179170235244`}, {
          0.13819431045832134`, 0.4713818317977787}}], 
         LineBox[{{0.7783055954680436, 0.012056138818500206`}, {
          0.7808248633470265, 0.011785003379592318`}, {0.7842484929429868, 
          0.01145279844277014}}], 
         LineBox[{{0.811918960047569, 0.010262937168334041`}, {
          0.812346052052789, 0.010264846429789198`}, {0.8123489119599321, 
          0.010264861233752809`}}], 
         LineBox[{{0.9416176559740699, 0.009592202050288212}, {
          0.942838488163274, 0.009400207707003339}}], 
         LineBox[{{1.0058638993138642`, 0.005207699353246942}, {
          1.0058638993138642`, 0.005207699353246942}}], 
         LineBox[{{0.7937516220582191, 0.01074732682759949}, {
          0.7951447680444614, 0.010670388911465545`}, {0.7960994283576237, 
          0.010621539334627284`}, {0.7962274937539322, 
          0.010615225338215795`}}], 
         LineBox[{{0.8255239446857813, 0.010613760021874419`}, {
          0.8268453649023907, 0.010679194112683255`}, {0.8289166953094766, 
          0.01079270181604075}, {0.8294345279112482, 0.010823155369689474`}, {
          0.8297089467674765, 0.010839629328649791`}}], 
         LineBox[{{0.9572876124857007, 0.007441956296802554}, {
          0.9610497440499783, 0.007027947826341419}}], 
         LineBox[{{0.986633739918625, 0.005280155091904937}, {
          0.9871117778728724, 0.005265370690594295}, {0.988151957324237, 
          0.00523548132592544}, {0.9886720470499193, 0.005221708960212235}, {
          0.9891921367756016, 0.005208718450636973}, {0.9902323162269662, 
          0.005185083908858301}, {0.9907524059526485, 0.005174440320174556}, {
          0.9912724956783308, 0.005164579474649433}, {0.991792585404013, 
          0.005155501583040789}, {0.9923126751296955, 0.005147206851685349}, {
          0.9923126751296955, 0.005147206851685349}}], 
         LineBox[{{1.020178360053493, 0.005851717956682823}, {
          1.0231661721165912`, 0.006061401182066106}}], 
         LineBox[{{1.5648197526020278`, 0.28373730182901924`}, {
          1.565772316025459, 0.2842412585897778}}], 
         LineBox[{{0.09687803475031434, 0.48471889190290207`}, {
          0.09753136614565697, 0.48453526380041756`}}], 
         LineBox[{{0.8350017386510364, 0.011202472540639663`}, {
          0.8353665525898482, 0.011230616543636995`}}], 
         LineBox[{{0.9626300852848263, 0.006865946223432728}, {
          0.9652539064218171, 0.006612582673479306}}], 
         LineBox[{{0.9960170888685141, 0.005110798347443213}, {
          0.9964293814681751, 0.005109206824466472}}], 
         LineBox[{{1.090460274440491, 0.017577840335220918`}, {
          1.0922623006246122`, 0.018060787328170957`}}], 
         LineBox[{{0.11259663343453544`, 0.48005065148950454`}, {
          0.11352330557230535`, 0.4797594442116411}}], 
         LineBox[{{0.8500643329873834, 0.012691376067124227`}, {
          0.8506497147496267, 0.012762472052840979`}}], 
         LineBox[{{0.9784527529180407, 0.005635256886633799}, {
          0.97983052171332, 0.005561968475720658}, {0.9798391688208716, 
          0.005561525725051419}}], 
         LineBox[{{1.0106902688979373`, 0.0053581740346253515`}, {
          1.011870908306289, 0.005405306889948669}, {1.0136747860260653`, 
          0.005485158820528135}}], 
         LineBox[{{0.04054083187938585, 0.49681194725796207`}, {
          0.04177905100210731, 0.4966327714339376}}], 
         LineBox[{{0.8098786528088446, 0.010262105170177116`}, {
          0.8103149545894909, 0.010261128256641272`}}], 
         LineBox[{{0.8423857699475205, 0.011849480375068389`}, {
          0.8440793280979817, 0.01202054099003369}}], 
         LineBox[{{0.9396364068915739, 0.009912510480556191}, {
          0.9406163804638659, 0.009752729934179416}}], 
         LineBox[{{1.0033180415816556`, 0.005155633561428896}, {
          1.0045884606921787`, 0.005179258487895688}, {1.0048626238036602`, 
          0.005184972720528314}}], 
         LineBox[{{1.0338919739065846`, 0.007027990036937326}, {
          1.0349835140650434`, 0.007145083493611204}, {1.0353435574845482`, 
          0.007184464150161385}}], 
         LineBox[{{0.02459497421201507, 0.4987210203053771}, {
          0.02642567570809002, 0.49854087754447296`}}], 
         LineBox[{{0.9545743506644875, 0.007765245220521466}, {
          0.9553522442228528, 0.007670446036442513}, {0.9562863369754967, 
          0.007558853936898591}}], 
         LineBox[{{1.5626095896217416`, 0.2825640526976936}, {
          1.563533823501448, 0.2830553375963719}, {1.5638184770918238`, 
          0.2832064573736307}}], 
         LineBox[{{0.0055534284179795095`, 0.4999201780458564}, {
          0.005778802914087241, 0.4999139323740831}}], 
         LineBox[{{0.967271438692466, 0.006431040977713631}, {
          0.9689562892931312, 0.00628829837504008}}], 
         LineBox[{{0.7900887476425956, 0.010981772361505548`}, {
          0.7919410580214985, 0.010857374391543106`}}], 
         LineBox[{{0.9834563000405598, 0.0053951815914137224`}, {
          0.9837551790736389, 0.005383121546503888}}], 
         LineBox[{{0.9752106292910057, 0.005829205075486454}, {
          0.9774514774078367, 0.005691937688135806}}], 
         LineBox[{{0.8307102222776805, 0.010901704471840024`}, {
          0.8327781722140439, 0.011039637269888325`}}], 
         LineBox[{{0.8953586848594562, 0.01981357871162559}, {
          0.8973963343466899, 0.019245895827080584`}}], 
         LineBox[{{1.566773591535663, 0.28476984217784795`}, {
          1.5678445864732717`, 0.2853338921445707}, {1.5683834318447498`, 
          0.2856171393354524}, {1.5684465691943101`, 0.2856503035349911}}], 
         LineBox[{{0.7391816674012137, 0.019226201736077475`}, {
          0.7392069357868528, 0.019219762905819837`}}], 
         LineBox[{{0.833779447724248, 0.011111107340390669`}, {
          0.8340004631408324, 0.011127293202022104`}}], 
         LineBox[{{0.048106095156447634`, 0.49565121653833266`}, {
          0.04892224147881272, 0.49551669727758196`}}], 
         LineBox[{{0.11143594622529253`, 0.4804129283461731}, {
          0.11159535792433137`, 0.4803633354080553}}], 
         LineBox[{{0.14360052436150722`, 0.4691797116352472}, {
          0.1436470777973735, 0.4691436376287843}}], 
         LineBox[{{0.008686621574857854, 0.4998145424445798}, {
          0.009129310518873715, 0.49979643911192184`}}], 
         LineBox[{{0.7466100223320968, 0.017433923329884027`}, {
          0.7472072028023262, 0.017298619425076378`}}], 
         LineBox[{{0.9699575648033352, 0.00620729670525022}, {
          0.9704689066510384, 0.006167031809292567}, {0.9710025699778858, 
          0.006125804230010745}}], 
         LineBox[{{0.890382844563548, 0.0197211546594257}, {
          0.8906827500304808, 0.01978874797736474}}], 
         LineBox[{{1.0163017767953073`, 0.005618395710252355}, {
          1.0186678594127918`, 0.005755601360484031}, {1.019177084543289, 
          0.00578726227329629}}], 
         LineBox[{{0.004815182985439202, 0.49993911327022744`}, {
          0.004815182985439202, 0.49993911327022744`}}], 
         LineBox[{{0.805089656822103, 0.01031442331350263}, {
          0.8053424009942713, 0.010309746506795503`}}], 
         LineBox[{{0.9662551819320211, 0.006521041289726193}, {
          0.966270163182262, 0.006519693238689062}}], 
         LineBox[{{0.821918811703281, 0.01046313541446764}, {
          0.8221807937389162, 0.01047269758958902}}], 
         LineBox[{{1.0146760615362693`, 0.005533571764629097}, {
          1.0153005012851033`, 0.00556524238125411}}], 
         LineBox[{{0.1391955859685254, 0.4710171336643254}, {
          0.14049632649402355`, 0.47054056751273476`}}], 
         LineBox[{{1.006860294428989, 0.005233210954489365}, {
          1.0071341642770903`, 0.005240729271555722}}], 
         LineBox[{{0.8920050024310735, 0.020089303889340493`}, {
          0.8927924772690019, 0.020270266397857117`}, {0.893088006069006, 
          0.02033855664275208}}], 
         LineBox[{{0.006780078424291323, 0.499883606251746}, {
          0.007685346064653772, 0.4998526347116167}}], 
         LineBox[{{0.806886183079415, 0.010285828543052822`}, {
          0.8077859404014964, 0.010275563239833696`}}], 
         LineBox[{{0.9847564545838429, 0.0053445951705197725`}, {
          0.985632464408421, 0.005313259691470451}}], 
         LineBox[{{0.09589914019639653, 0.4849923008262371}, {
          0.09589914019639653, 0.4849923008262371}}], 
         LineBox[{{0.9308932929177615, 0.011454198561700157`}, {
          0.9308932929177615, 0.011454198561700157`}}], 
         LineBox[{{0.9616273813144389, 0.006967915609834674}, {
          0.9616288097746223, 0.006967768322218348}}], 
         LineBox[{{0.9948785305400321, 0.005117754227630611}, {
          0.9950158133583101, 0.00511671619982057}}], 
         LineBox[{{1.1203370584356427`, 0.026697916094990615`}, {
          1.1203370584356427`, 0.026697916094990615`}}], 
         LineBox[{{0.8450806036081857, 0.012125597991412218`}, {
          0.8490630574771794, 0.012572016922510199`}}], 
         LineBox[{{0.943839763673478, 0.009245809022360163}, {
          0.9464327010914703, 0.00885884989756991}}], 
         LineBox[{{0.7774835522509583, 0.012149526544087519`}, {
          0.7774835522509583, 0.012149526544087519`}}], 
         LineBox[{{0.8379786520510477, 0.01144380699478309}, {
          0.8413844944373164, 0.011752287320190513`}}], 
         LineBox[{{0.7927503465480151, 0.010806777376541676`}, {
          0.7927503465480151, 0.010806777376541676`}}], 
         LineBox[{{0.9741009243737482, 0.005902506540075514}, {
          0.9742093537808016, 0.00589518891642693}}], 
         LineBox[{{0.89408928157921, 0.020172519970794056`}, {
          0.8943574093492522, 0.02009636568071449}}], 
         LineBox[{{1.0007035246730946`, 0.005121780081555283}, {
          1.0007035246730946`, 0.005121780081555283}}], 
         LineBox[{{1.0081354397872944`, 0.0052700744037132985`}, {
          1.0084724327530377`, 0.005280607243153157}}], 
         LineBox[{{0.001649742395192168, 0.4999923806101869}, {
          0.001649742395192168, 0.4999923806101869}}], 
         LineBox[{{0.9941308948676804, 0.005124366339114839}, {
          0.994262910131624, 0.005123080993148732}}], 
         LineBox[{{1.5694478447045142`, 0.28617554078752216`}, {
          1.5698491514262367`, 0.28638562616413366`}}], 
         LineBox[{{0.8236310452040374, 0.01052956274212824}, {
          0.8236310452040374, 0.01052956274212824}}], 
         LineBox[{{1.0096889933877333`, 0.005321382186024848}, {
          1.0096889933877333`, 0.005321382186024848}}]},
        Annotation[#, "Charting`Private`Tag$43981#2"]& ], {}}, {}}, InsetBox[
      TemplateBox[{"\"Iab\"", "\"Min{Iae,Ibe}\""},
       "LineLegend",
       DisplayFunction->(FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.368417, 0.506779, 0.709798], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #}, {
                    GraphicsBox[{{
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {
                    LineBox[{{0, 10}, {20, 10}}]}}, {
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    Opacity[1.], 
                    RGBColor[0.880722, 0.611041, 0.142051], 
                    AbsoluteThickness[1.6]], {}}}, AspectRatio -> Full, 
                    ImageSize -> {20, 10}, PlotRangePadding -> None, 
                    ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.1] -> Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {
                   "Columns" -> {{0.5}}, "Rows" -> {{0.8}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxItemSize -> {
               "Columns" -> {{Automatic}}, "Rows" -> {{Automatic}}}, 
              GridBoxSpacings -> {"Columns" -> {{1}}, "Rows" -> {{0}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ),
       Editable->True,
       InterpretationFunction:>(RowBox[{"LineLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.368417, 0.506779, 0.709798]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], "]"}], 
                ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Opacity", "[", "1.`", "]"}], ",", 
                    
                    TemplateBox[<|
                    "color" -> RGBColor[0.880722, 0.611041, 0.142051]|>, 
                    "RGBColorSwatchTemplate"], ",", 
                    RowBox[{"AbsoluteThickness", "[", "1.6`", "]"}]}], 
                  "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", "None", "}"}], "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Column\""}]}], "]"}]& )], 
      Scaled[{0.99, 0.99}], ImageScaled[{1, 1}],
      BaseStyle->{FontSize -> Larger},
      FormatType->StandardForm]},
    AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
    Axes->{True, True},
    AxesLabel->{None, None},
    AxesOrigin->{0, 0},
    DisplayFunction->Identity,
    Frame->{{False, False}, {False, False}},
    FrameLabel->{{None, None}, {None, None}},
    FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
    GridLines->{None, None},
    GridLinesStyle->Directive[
      GrayLevel[0.5, 0.4]],
    ImagePadding->All,
    Method->{
     "DefaultBoundaryStyle" -> Automatic, 
      "DefaultGraphicsInteraction" -> {
       "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
        "Effects" -> {
         "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
          "Droplines" -> {
           "freeformCursorMode" -> True, 
            "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
      "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> None, 
      "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& ), "CopiedValueFunction" -> ({
          (Identity[#]& )[
           Part[#, 1]], 
          (Identity[#]& )[
           Part[#, 2]]}& )}},
    PlotRange->{{0, 1.57}, {0., 0.9996356780207859}},
    PlotRangeClipping->True,
    PlotRangePadding->{{
       Scaled[0.02], 
       Scaled[0.02]}, {
       Scaled[0.05], 
       Scaled[0.05]}},
    Ticks->{Automatic, Automatic}],
   InterpretTemplate[Legended[
     Graphics[{{{{}, {}, 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.368417, 0.506779, 0.709798], 
            AbsoluteThickness[1.6]], 
           
           Line[{{0.12605634518928022`, 0.9996356780207859}, {
            0.1265228740820835, 0.9996308206317491}, {0.12698940297488676`, 
            0.9996259170776358}}], 
           
           Line[{{0.1853961940532068, 0.9985580433829554}, {
            0.19014131855419186`, 0.9984231161155512}, {0.1904346277576273, 
            0.9984144949560589}}], 
           
           Line[{{0.25670856836711475`, 0.9954782843015465}, {
            0.25675939345430265`, 0.995475169520541}}], 
           
           Line[{{0.5125827755172784, 0.9536873499519232}, {
            0.5125827755172784, 0.9536873499519232}}], 
           
           Line[{{0.6058722183103568, 0.9215824086946983}, {0.607774216003237,
             0.9208207960557286}}], 
           
           Line[{{0.6716763999641004, 0.8927381219509226}, {
            0.6727233691633077, 0.8922372142043877}, {0.6740499986826619, 
            0.8916025068953953}, {0.6745309809424476, 0.8913715907564778}, {
            0.6750360123152226, 0.8911288400351747}}], 
           
           Line[{{1.0175445077536767`, 0.6714954370440886}, {
            1.054787727270655, 0.6435208619205}, {1.0554359069508197`, 
            0.6430339934007662}}], 
           
           Line[{{1.0905963604750897`, 0.6164688730283847}, {
            1.093637426061416, 0.6141740479070634}, {1.1532449099600104`, 
            0.5691935147399088}, {1.1844611423771725`, 0.5458378576197929}, {
            1.1864860291847599`, 0.5443307086975195}, {1.1891249863717006`, 
            0.5423664994067485}}], 
           
           Line[{{1.3442624189054468`, 0.4309337437749524}, {
            1.3447517094164718`, 0.4305971709582418}, {1.3457817947028399`, 
            0.42988893642547954`}, {1.3457817947028399`, 
            0.42988893642547954`}}], 
           
           Line[{{1.4011678336836197`, 0.39249963972618884`}, {
            1.404983735574971, 0.3899786995999781}, {1.4098714776089858`, 
            0.3867496582433223}, {1.4103578362612104`, 
            0.38642936984754095`}, {1.4108441949134347`, 
            0.3861091895855593}, {1.4118169122178834`, 0.3854691535682625}, {
            1.4123032708701078`, 0.38514929786527363`}, {1.4127993667341348`, 
            0.3848231499841422}, {1.4128115359869717`, 
            0.38481515095018837`}}], 
           
           Line[{{1.4398211867208583`, 0.36722908132407484`}, {
            1.4408337721031028`, 0.3665764617312288}, {1.4413898515187682`, 
            0.36621806398205614`}}], 
           
           Line[{{1.471210921320525, 0.34721591062678947`}, {
            1.4716215258701464`, 0.34695717162409756`}}], 
           
           Line[{{0.26913747854317455`, 0.9946716065066867}, {
            0.2700456101709241, 0.9946090266494774}, {0.27200039403523407`, 
            0.9944726339445497}, {0.2724084961331274, 0.9944438596929491}, {
            0.2729846402713297, 0.9944030615303253}, {0.27344075438073984`, 
            0.9943706167933007}, {0.2739208744959084, 0.9943363245478292}, {
            0.27435298259956015`, 0.9943053385999069}, {0.27488111472624555`, 
            0.9942673083907667}, {0.2753612348414141, 0.9942325838550881}}], 
           
           Line[{{0.3926329938513682, 0.9806857018003974}, {
            0.3946912032271746, 0.9803452529109185}, {0.39882696688440966`, 
            0.9796490046590299}, {0.39934393734156404`, 0.9795608415503195}, {
            0.3998609077987184, 0.9794724258536758}, {0.4003083381883078, 
            0.9793956595242826}}], 
           
           Line[{{0.5235392802043913, 0.9504432508187642}, {0.525030729837104,
             0.9499885675009889}, {0.5278780436084806, 0.9491205354575855}, {
            0.5283572699847043, 0.9489731082549109}, {0.5285293270134385, 
            0.9489201127672515}}], 
           
           Line[{{0.5575622569564662, 0.9394848131707215}, {
            0.5582548478073674, 0.9392476847488234}, {0.5587740753884326, 
            0.9390695418951359}, {0.5592933029694978, 0.9388910815903262}, {
            0.5598384919296163, 0.9387033565233966}, {0.5603317581316283, 
            0.9385332082987867}, {0.5608509857126934, 0.9383537951500169}, {
            0.5613998804524878, 0.938163784879601}, {0.561425254176074, 
            0.938154993161542}}], 
           
           Line[{{0.5861447321226033, 0.9292277240436121}, {
            0.5866051347674441, 0.9290545759643155}, {0.5870897691304343, 
            0.928872042514044}, {0.5880590378564148, 0.9285061376165535}, {
            0.5919361127603365, 0.9270313410628995}, {0.5924207471233267, 
            0.9268457337072602}, {0.592905381486317, 0.9266598467742344}, {
            0.5938746502122974, 0.926287234101383}}], 
           
           Line[{{0.7105482337953466, 0.8733257290468361}, {
            0.7115586957768189, 0.872798198427673}, {0.7121336491786106, 
            0.8724976177255506}, {0.7131766185885626, 0.8719513128798572}, {
            0.721520373868179, 0.8675373752033485}, {0.7220418585731551, 
            0.8672589477888438}}], 
           
           Line[{{0.8134152273790832, 0.8140836474842692}, {
            0.8144173824598749, 0.8134550905742545}, {0.8164887128669609, 
            0.8121530050597348}, {0.8170065454687324, 0.8118268789559278}, {
            0.8175502697005925, 0.8114841870113976}, {0.8180422106722753, 
            0.8111739036550805}, {0.8186096869642449, 0.8108157082017887}}], 
           
           Line[{{0.8485060159971051, 0.7915495424815715}, {
            0.8490304177548186, 0.791204907527981}, {0.8490630574771794, 
            0.7911834494570081}}], 
           
           Line[{{0.9139730664463694, 0.746944550143156}, {0.9144741101816934,
             0.7465920345425762}, {0.9149882906802604, 0.7462301195202871}, {
            0.9151761190201435, 0.746097873495228}}], 
           
           Line[{{1.0001354298333667`, 0.6844655874826677}, {
            1.0004230710635356`, 0.6842519116551323}, {1.002160978154142, 
            0.6829608980700962}, {1.0099289222758596`, 0.67717938954998}, {
            1.012865383646969, 0.6749881116344707}, {1.0165432322434726`, 
            0.6722435877373082}}], 
           
           Line[{{1.3911172102782063`, 0.3991823529045454}, {
            1.393201017759404, 0.3977930551216985}, {1.3937219696297034`, 
            0.39744603780115073`}, {1.394242921500003, 0.3970991434093425}}], 
           
           
           Line[{{1.511085427381449, 0.32246088136151685`}, {
            1.5171891216393576`, 0.318742569318831}, {1.5200672546159546`, 
            0.316989238294187}, {1.5231661248793031`, 0.31511937350949004`}, {
            1.5350877218952308`, 0.3079258569879745}}], 
           
           Line[{{0.13372647203496335`, 0.9995497987656883}, {
            0.13481672106525286`, 0.9995365199151045}, {0.13533508650170095`, 
            0.9995301083794129}, {0.13567327358346667`, 0.9995258914538863}}], 
           
           Line[{{0.4490565941128538, 0.9698599913882877}, {
            0.4531925701217684, 0.9689367380823344}, {0.4546082397627471, 
            0.9686207252057234}, {0.45524253939689396`, 0.9684770695103387}, {
            0.4552740653967216, 0.9684699204007361}}], 
           
           Line[{{0.5197745264048586, 0.9515734408890538}, {
            0.5205036934370406, 0.9513558121196543}}], 
           
           Line[{{0.6803221567663417, 0.8885702546680271}, {
            0.6818479401079524, 0.8878257442808494}}], 
           
           Line[{{0.9057566856655381, 0.752703390686706}, {0.9057587507309833,
             0.7527019485802227}}], 
           
           Line[{{0.9342504038812054, 0.7325620176927101}, {
            0.9380871021251412, 0.729815125325626}, {0.9385666894056333, 
            0.7294712210769475}, {0.9390462766861252, 0.729127197496319}, {
            0.9395685902971416, 0.7287523862527993}, {0.9398746716445803, 
            0.7285326828391052}, {0.9398746716445803, 0.7285326828391052}}], 
           
           Line[{{1.2516669894885477`, 0.4964060708028659}, {
            1.2560075378757514`, 0.4932629410753443}, {1.256491639404065, 
            0.4929128018417751}}], 
           
           Line[{{1.3845803445061704`, 0.4035532843297772}, {
            1.3848377993406327`, 0.4033807704078739}}], 
           
           Line[{{1.4152923897342744`, 0.3831858697375039}, {
            1.417653216044577, 0.38163803450330025`}, {1.4181395746968013`, 
            0.3813194793437128}, {1.4186259333490259`, 
            0.38100103272556596`}, {1.4195986506534748`, 
            0.3803644652117847}, {1.4215440852623726`, 0.37909263375626}, {
            1.422030443914597, 0.37877494761090014`}, {1.4225168025668216`, 
            0.37845737020094294`}, {1.4234895198712705`, 
            0.3778225416825419}, {1.4234895198712705`, 0.3778225416825419}}], 
           
           
           Line[{{0.14931198137479249`, 0.9993322667552442}, {
            0.1563599562200682, 0.999210481066592}, {0.15869362709516913`, 
            0.9991701563320617}}], 
           
           Line[{{0.40502897366753393`, 0.9785745988589896}, {
            0.41067158262255266`, 0.9775651186336713}}], 
           
           Line[{{0.5667401616877785, 0.9362965970193328}, {
            0.5702255993289904, 0.9350597682436975}}], 
           
           Line[{{0.6658648208825184, 0.8954908835626476}, {
            0.6661660486682002, 0.895349203748784}}], 
           
           Line[{{0.7276076920706135, 0.8642686682142409}, {0.727941744894193,
             0.8640880375009249}, {0.7283778977386137, 0.8638521987537522}, {
            0.7288211597378433, 0.8636122224250526}, {0.7298641291477954, 
            0.8630467274193059}, {0.7382078844274117, 0.8584802955147888}}], 
           
           Line[{{0.8236316422444174, 0.8076333048796223}, {
            0.8327449264154155, 0.8018016993822183}}], 
           
           Line[{{0.8880967828938924, 0.7649347811460456}, {
            0.8886025426379072, 0.7645873880926415}, {0.8892150834303107, 
            0.7641664082119091}, {0.8893514491276422, 0.7640726614580873}}], 
           
           Line[{{0.9185364023468656, 0.7437284235698698}, {
            0.9193981799037384, 0.7431170661571928}, {0.9299815078324872, 
            0.7356091008726146}}], 
           
           Line[{{0.9834563000405598, 0.6968056713506692}, {
            0.9842985106724677, 0.6961845730159195}, {0.9860715984215077, 
            0.6948769881831328}, {0.986886156756378, 0.69427578609813}}], 
           
           Line[{{1.3670559913493872`, 0.41536580737594475`}, {
            1.3688433671080769`, 0.41415468980883563`}, {1.3688433671080769`, 
            0.41415468980883563`}}], 
           
           Line[{{1.4620660696183398`, 0.3529989758613414}, {
            1.462931108158961, 0.35245022909277535`}, {1.4634079054808655`, 
            0.3521479372271211}, {1.4639085426688654`, 
            0.35183064520081697`}, {1.4643615001246748`, 
            0.35154367249204166`}, {1.4643615001246748`, 
            0.35154367249204166`}}], 
           
           Line[{{1.5556688512385854`, 0.2956857688957383}, {
            1.557067679043712, 0.29486142120651404`}, {1.5613784420155359`, 
            0.292327136356901}, {1.561917287387014, 0.2920110001241236}, {
            1.5619955531029688`, 0.2919650947925437}}], 
           
           Line[{{0.1282357614781408, 0.9996125836291521}, {
            0.12859633582787583`, 0.9996086701166692}, {0.1291147012643239, 
            0.9996029873498303}, {0.13015143213722008`, 0.9995914451656128}, {
            0.130289327225812, 0.9995898920806874}}], 
           
           Line[{{0.2906977102162284, 0.9930455471661647}, {
            0.2914707377709662, 0.9929816079675873}, {0.29204984076385876`, 
            0.9929334720079663}, {0.29204984076385876`, 0.9929334720079663}}], 
           
           Line[{{0.41613113558078724`, 0.9765590103770576}, {
            0.4172995304696674, 0.9763399073736221}, {0.419229039425985, 
            0.9759751362757811}, {0.420689100387614, 0.9756963384294246}, {
            0.4211502516755369, 0.9756082818418601}}], 
           Line[{{0.5159324743805171, 0.9527101000221299}, {
            0.5166140757634441, 0.9525096813181353}}], 
           
           Line[{{0.6764931681626937, 0.8904267797476723}, {
            0.6781180830986383, 0.8896398630678614}, {0.6793208812561377, 
            0.8890573698482812}}], 
           
           Line[{{0.8005534582509958, 0.8220690453435238}, {
            0.8014974590456762, 0.8214881837244324}, {0.8019894000173591, 
            0.8211851512098309}, {0.8025072326191306, 0.8208659243669771}, {
            0.8030250652209021, 0.8205464463291258}, {0.8035428978226736, 
            0.8202267174447943}, {0.8041125136846223, 0.8198747263612249}, {
            0.8045785630262167, 0.8195865085345447}}], 
           
           Line[{{0.86768036592845, 0.7788067358979742}, {0.8682027984027647, 
            0.77845556792064}, {0.8687003531402073, 0.7781209315652801}, {
            0.8691979078776498, 0.7777861095861153}, {0.8697753332439975, 
            0.7773973076618783}}], 
           
           Line[{{1.2167937587072724`, 0.5218885877786511}, {
            1.2187800200757049`, 0.5204269616993153}, {1.2192150076249715`, 
            0.5201068683036023}, {1.2196896621443678`, 0.5197578100323909}, {
            1.2199478199384695`, 0.5195679622386239}}], 
           
           Line[{{1.3159093213981632`, 0.4506125059536469}, {
            1.316944283956866, 0.4498882012375427}, {1.3169452740465137`, 
            0.44988750854927306`}}], 
           
           Line[{{1.475555729478262, 0.3444820797632583}, {
            1.4758890446053563`, 0.3442727401352309}, {1.4761679315282688`, 
            0.3440975843143319}}], 
           
           Line[{{1.5068629540279956`, 0.3250465357453832}, {
            1.510084151871245, 0.32307324631546075`}}], 
           
           Line[{{1.5376692456705041`, 0.3063791858302892}, {
            1.539824627156416, 0.3050903191761445}, {1.5403634725278939`, 
            0.30476845697022914`}}], 
           
           Line[{{0.14436531485343654`, 0.9994079775848547}, {
            0.14646280658592667`, 0.9993765892946883}, {0.14831070586458842`, 
            0.9993481176482736}}], 
           
           Line[{{0.17850502617706268`, 0.9987391990963377}, {
            0.17894958261370278`, 0.9987280262580963}}], 
           
           Line[{{0.43395043634410324`, 0.9730700268147874}, {
            0.4347133488004338, 0.9729135244691669}, {0.43514748831560524`, 
            0.9728242015286486}, {0.4358661236030609, 0.9726759148475963}, {
            0.43592877118805495`, 0.9726629710950994}}], 
           
           Line[{{0.5295306025236425, 0.9486110303355201}, {
            0.5317078446954795, 0.9479349422931844}, {0.5321147610609731, 
            0.9478079765359045}, {0.5327131674808168, 0.9476209140139603}, {
            0.5331440201031041, 0.9474859722486866}, {0.5335314173921659, 
            0.9473644569711659}}], 
           
           Line[{{0.7576835439034535, 0.8475322879330942}, {
            0.7580974016673193, 0.8472953203397054}, {0.7586573268772556, 
            0.8469744344140745}, {0.7591442183641566, 0.8466951391496488}, {
            0.7591558651354949, 0.84668845521364}}], 
           
           Line[{{0.8206313736811328, 0.8095372646392291}, {
            0.8226303667342134, 0.808269596567819}}], 
           
           Line[{{0.8516509902598307, 0.7894793497914152}, {
            0.8557422633814835, 0.786774399384064}}], 
           
           Line[{{0.9816415005040569, 0.6981425643751386}, {
            0.9819368851023333, 0.6979250480766503}, {0.9822111763813786, 
            0.6977230353755581}}], 
           
           Line[{{1.2664547652859497`, 0.4857254923648555}, {
            1.2678393576166125`, 0.48472953382383643`}}], 
           
           Line[{{1.4271045408452654`, 0.375467071441825}, {
            1.4290612274620844`, 0.37419476646854216`}, {1.4298121823501884`, 
            0.37370677333009616`}, {1.430322858935024, 0.3733751500195889}, {
            1.4307848996546375`, 0.37307521355606466`}, {1.4307848996546375`, 
            0.37307521355606466`}}], 
           
           Line[{{1.4587962697882026`, 0.355076193096589}, {
            1.4596247392029809`, 0.3545494929743743}, {1.4600703242275337`, 
            0.3542662119229528}, {1.460547121549438, 0.3539632825526524}, {
            1.4608459881481923`, 0.35377345680357464`}}], 
           
           Line[{{0.9098464856945907, 0.7498420633913904}, {
            0.9103349571682293, 0.74949962240099}, {0.9108748466917247, 
            0.749120964277108}, {0.9108913556098354, 0.7491093827263626}}], 
           
           Line[{{0.9418956625305561, 0.7270808003378835}, {0.942838488163274,
             0.7264027626180413}}], 
           
           Line[{{0.9720038454880898, 0.7052214060217114}, {
            0.9738947451617705, 0.703834000403955}, {0.9776339777896044, 
            0.701090421553018}}], 
           
           Line[{{1.3245527954908418`, 0.44457724995813663`}, {
            1.3251530492367096`, 0.4441592927585615}, {1.3251724813968342`, 
            0.4441457646729535}}], 
           
           Line[{{1.3575968807862135`, 0.4217986006522242}, {
            1.357817052801823, 0.42164841970224454`}, {1.3582734797556766`, 
            0.42133715552779627`}, {1.3592343786058947`, 
            0.42068216259830526`}, {1.3611656498875062`, 
            0.41936695112225353`}}], 
           
           Line[{{1.4501182096579304`, 0.360613414370202}, {
            1.4505582176555374`, 0.3603318138056588}, {1.4510111751113466`, 
            0.36004201980920236`}, {1.4514879724332512`, 
            0.35973707663591925`}, {1.4524415670770603`, 
            0.35912750772062607`}, {1.4529689015528011`, 
            0.3587906000484252}}], 
           
           Line[{{1.4836010788177691`, 0.3394432494628845}, {
            1.4862267293164697`, 0.3378065107403423}, {1.4880159616290947`, 
            0.33669116587203385`}}], 
           
           Line[{{0.28246189178436776`, 0.9937019668816091}, {
            0.2851261290544927, 0.9934945020592547}}], 
           
           Line[{{0.5392031473088497, 0.9455654632553601}, {
            0.5427413462082707, 0.9444242468739525}}], 
           
           Line[{{0.6366854320351298, 0.9087137435655872}, {
            0.6368520736341344, 0.9086411025418284}, {0.637377210442315, 
            0.9084119071976102}, {0.6379023472504954, 0.9081823851404005}, {
            0.6379237082718602, 0.9081730408405775}}], 
           
           Line[{{0.6693845701495676, 0.8938284016106013}, {0.669926069655703,
             0.8935713323926042}, {0.6699769524075627, 0.8935471765271197}}], 
           
           
           Line[{{0.7011844038059823, 0.8781592487760865}, {
            0.7024249509930234, 0.8775245634696448}}], 
           
           Line[{{0.7642494058515859, 0.8437519242300427}, {
            0.7654738076938701, 0.843042058240852}, {0.7659363546064261, 
            0.8427734905384489}, {0.7659363546064261, 0.8427734905384489}}], 
           
           Line[{{1.2748933931737096`, 0.47966656287487075`}, {
            1.2758314954601946`, 0.4789946604218702}, {1.27583939835731, 
            0.4789890015031326}}], 
           
           Line[{{1.5649259206978827`, 0.29024851788547246`}, {
            1.565772316025459, 0.28975350641042563`}}], 
           
           Line[{{0.16019581823689646`, 0.9991418302769094}, {
            0.16063121323343227`, 0.9991334937004331}, {0.16111498545180536`, 
            0.9991241636414339}, {0.16270966007792909`, 0.9990928780218038}}], 
           
           Line[{{0.2584442274608452, 0.9953710940980546}, {0.259037712014931,
             0.9953340378317184}, {0.259517271040851, 0.9953039526082912}}], 
           
           Line[{{0.28902860538999253`, 0.9931822052454986}, {
            0.28952947681854413`, 0.9931413639262094}}], 
           
           Line[{{0.3837082668751219, 0.9821170257227011}, {
            0.38403606754951636`, 0.9820656244948694}, {0.3848687645412414, 
            0.9819350523175385}, {0.3853857349983958, 0.9818535925934665}, {
            0.38590270545555017`, 0.9817718886623885}, {0.38602268092884356`, 
            0.9817528923459026}}], 
           
           Line[{{0.514473739803984, 0.9531372465988686}, {0.514473739803984, 
            0.9531372465988686}}], 
           
           Line[{{0.5437426217184748, 0.9440986444562091}, {
            0.5442876258767135, 0.9439209240586645}, {0.5447549306996721, 
            0.9437682644566082}, {0.5452481969016839, 0.9436068470512453}, {
            0.5453213078832133, 0.943582897881013}}], 
           
           Line[{{0.6089150348119158, 0.9203618537650762}, {0.609623730129973,
             0.9200760660138705}, {0.6100700964169264, 0.9198957205816425}, {
            0.610542719544289, 0.9197045078811104}, {0.6111535652840037, 
            0.9194569777581094}, {0.6115036318973519, 0.9193149238431702}}], 
           
           Line[{{0.642651452080947, 0.9060918623106237}, {0.6431350139779896,
             0.9058774990824522}, {0.6436515875626585, 0.9056482087405391}}], 
           
           
           Line[{{0.7061887394979034, 0.8755883224421258}, {
            0.7074402868338264, 0.8749409459879804}, {0.7079617715388025, 
            0.874670683343335}}], 
           
           Line[{{0.7394145149650488, 0.8578137073265013}, {
            0.7401797949493609, 0.8573901285209102}, {0.7406423418619169, 
            0.8571338068539354}, {0.7406423418619169, 0.8571338068539354}}], 
           
           Line[{{0.8345011008959344, 0.8006696823336732}, {
            0.8352494249276309, 0.800186482274201}}], 
           
           Line[{{0.9626300852848263, 0.7120705923684028}, {
            0.9631942100070421, 0.7116594498163401}, {0.9637013982261604, 
            0.7112896902566196}}], 
           
           Line[{{0.4329491608338991, 0.9732745289386668}, {
            0.4329491608338991, 0.9732745289386668}}], 
           
           Line[{{1.2280164537275153`, 0.5136452198423196}, {
            1.230186098539337, 0.5120569454860922}, {1.2327010710310753`, 
            0.5102158762504818}, {1.2338707195805856`, 0.5093607569390389}, {
            1.234529256825686, 0.5088794797282397}}], 
           
           Line[{{1.2653038468948998`, 0.4865539046224753}, {
            1.2654534897757457`, 0.4864461665185591}}], 
           
           Line[{{1.4901362515686598`, 0.33537272656570327`}, {
            1.4906535513357548`, 0.33505138196291795`}, {1.4911708511028496`, 
            0.3347301640805095}, {1.491850053578199, 0.3343086194584869}, {
            1.4922270039815686`, 0.3340747383508983}}], 
           
           Line[{{1.5543650903958153`, 0.29645496628064955`}, {
            1.554939239826374, 0.2961161229642476}}], 
           
           Line[{{0.20010253716189713`, 0.9981113525954889}, {
            0.20062681182546055`, 0.9980938342625184}, {0.2011248727558458, 
            0.9980770864052845}, {0.2011448550829249, 0.9980764123283974}}], 
           
           Line[{{0.6503593054749639, 0.9026421834160118}, {
            0.6508491021789315, 0.9024206050905574}, {0.6513646776567923, 
            0.902187059485491}, {0.6519013066582344, 0.9019436446057147}}], 
           
           Line[{{0.8080116721074388, 0.817457160559251}, {0.8092390564421601,
             0.8166932442829813}, {0.8097568890439315, 0.8163705327003927}, {
            0.8103006132757916, 0.8160314205216459}, {0.8107925542474745, 
            0.8157243711528731}, {0.811310386849246, 0.8154009219067304}, {
            0.811310386849246, 0.8154009219067304}}], 
           
           Line[{{0.8744091390750739, 0.7742682323946173}, {
            0.8744091390750739, 0.7742682323946173}}], 
           
           Line[{{0.9073504126426011, 0.7515896178066881}, {
            0.9076485875306917, 0.7513810650789439}}], 
           
           Line[{{1.3867664848156078`, 0.40208935725177786`}, {
            1.3874705471861102`, 0.4016183475666494}, {1.3874705471861102`, 
            0.4016183475666494}}], 
           
           Line[{{0.2174036010594905, 0.9974708926304898}, {
            0.21792787572305394`, 0.9974494000002112}}], 
           
           Line[{{0.3138968149193616, 0.9909469370223799}, {
            0.31495723341965076`, 0.9908418251062565}, {0.31509571271087805`, 
            0.9908280335645747}}], 
           
           Line[{{0.6342693593518054, 0.909763538953926}, {0.6347515264014123,
             0.9095546155922701}, {0.6352766632095929, 0.90932672769574}, {
            0.635429155476988, 0.9092604873971053}}], 
           
           Line[{{0.699061076191518, 0.8792415408030249}, {0.7001831282957783,
             0.8786702497976281}}], 
           
           Line[{{0.8906975099534546, 0.7631465442386858}, {
            0.8911950646908972, 0.7628039042166793}, {0.8917711807026726, 
            0.762406953394148}, {0.8922687354401151, 0.7620639515415079}}], 
           
           Line[{{1.2405839950371687`, 0.5044613202520885}, {
            1.2415188817196814`, 0.5037802172020405}, {1.241985706991431, 
            0.5034402259530836}, {1.2426081406870977`, 0.5029870185800354}, {
            1.2430749659588471`, 0.5026471989599318}}], 
           
           Line[{{1.369536327930039, 0.41368553909630956`}, {
            1.3706176649242923`, 0.41295391122091696`}, {1.3712215917623667`, 
            0.41254546831105965`}, {1.3717260636587314`, 
            0.4122044422614086}}], 
           
           Line[{{1.563255303309298, 0.29122663988236563`}, {
            1.563560765770022, 0.29104767765574424`}, {1.5639246451876787`, 
            0.29083457228122833`}}], 
           
           Line[{{0.6456933474003248, 0.9047388279077272}, {
            0.6462089228781855, 0.904508416791558}, {0.6466729408082602, 
            0.9043007784898854}, {0.6472117171826245, 0.9040593685240337}, {
            0.6473205699242549, 0.9040105531945706}}], 
           
           Line[{{1.4771692070384728`, 0.3434691099511332}, {
            1.4778328061930524`, 0.3430528571423109}, {1.4782536873583108`, 
            0.3427889422560346}}], 
           Line[{{0.1800017547883189, 0.9987013041725218}, {
            0.1809496464051028, 0.998676893296246}, {0.1809496464051028, 
            0.998676893296246}}], 
           
           Line[{{0.2778180917594036, 0.994052620693831}, {
            0.27938042262184615`, 0.9939361677028656}}], 
           
           Line[{{0.6289297551221735, 0.9120591064745276}, {
            0.6300252951277873, 0.9115908849514723}, {0.6305504319359678, 
            0.9113659420205339}, {0.6305504319359678, 0.9113659420205339}}], 
           
           Line[{{1.2373539188022533`, 0.5068168084840468}, {
            1.2377849245753627`, 0.5065023399336263}, {1.2382999385871731`, 
            0.5061265776588617}}], 
           
           Line[{{1.4932282794917726`, 0.3334538564833779}, {
            1.494266637114743, 0.33281048442160166`}, {1.4963438487737986`, 
            0.33152496222939487`}}], 
           
           Line[{{0.30217221904722824`, 0.9920548109484428}, {
            0.3021984410932621, 0.9920524432051147}}], 
           
           Line[{{0.8450806036081857, 0.7937952060179166}, {
            0.8456477420689429, 0.793424058415072}, {0.8461068194834546, 
            0.7931234352596521}, {0.846614220836336, 0.7927909670039435}, {
            0.8470732982508477, 0.7924899812434445}, {0.847504740486901, 
            0.7922069573842542}}], 
           
           Line[{{0.8787330349043128, 0.771334248911198}, {0.8787330349043128,
             0.771334248911198}}], 
           
           Line[{{1.3268942959783292`, 0.44294772333687193`}, {
            1.3272402595482131`, 0.4427071528212364}, {1.327755302191397, 
            0.4423491048813962}, {1.3277848436447992`, 0.4423285716324452}}], 
           
           
           Line[{{0.639012178259333, 0.9076962356234927}, {0.6394777576750371,
             0.907491859311888}, {0.6400028944832177, 0.9072610310288596}, {
            0.6405280312913982, 0.9070298763509895}, {0.6409481407379427, 
            0.9068447176491807}}], 
           
           Line[{{1.566773591535663, 0.28916837595918476`}, {
            1.5678445864732717`, 0.28854305748743825`}, {1.568356489576176, 
            0.28824437700577765`}}], 
           
           Line[{{0.2575967905801767, 0.9954236471056717}, {
            0.2575967905801767, 0.9954236471056717}}], 
           
           Line[{{0.4472879241829709, 0.9702480279404713}, {
            0.4480553186026497, 0.9700800663567211}}], 
           
           Line[{{0.5774041413115342, 0.9324671009510656}, {
            0.5778724924656352, 0.932295824075841}}], 
           
           Line[{{1.3138602219017101`, 0.452047856306929}, {1.314235820853009,
             0.4517846260284113}}], 
           
           Line[{{1.5056165347508728`, 0.32581143081612995`}, {
            1.5058616785177916`, 0.32566092233142074`}}], 
           
           Line[{{0.14350283836482447`, 0.9994205217880856}, {
            0.14350283836482447`, 0.9994205217880856}}], 
           
           Line[{{0.20788973472363756`, 0.9978392541194077}, {
            0.20796395414947835`, 0.9978365360244961}}], 
           
           Line[{{0.3044789524765342, 0.9918446126262171}, {
            0.30490266380244313`, 0.9918055689156533}, {0.3055860273331904, 
            0.9917423943759351}, {0.3056533055075825, 0.9917361494097461}}], 
           
           Line[{{1.4539701770630051`, 0.35815125353789}, {
            1.4570142873397978`, 0.35621049946745154`}, {1.4577949942779986`, 
            0.35571328660104395`}}], 
           
           Line[{{0.16775420042303896`, 0.9989888097459095}, {
            0.16775420042303896`, 0.9989888097459095}}], 
           
           Line[{{0.5525958635252708, 0.9411686407389672}, {
            0.5530625719967153, 0.9410116722283719}, {0.5530625719967153, 
            0.9410116722283719}}], 
           
           Line[{{0.6163632711914637, 0.917327828146784}, {0.6174027692421791,
             0.9168991285451593}}], 
           
           Line[{{0.6827317284717936, 0.8873932695607067}, {
            0.6827317284717936, 0.8873932695607067}}], 
           
           Line[{{0.7466293837888399, 0.8537954677774343}, {
            0.7472072028023262, 0.8534712705247172}}], 
           
           Line[{{0.8731560482090273, 0.7751159571013776}, {
            0.8734402166916332, 0.774923827712305}, {0.8739821507096077, 
            0.7745572274667208}}], 
           
           Line[{{0.9699575648033352, 0.7067196916322411}, {
            0.9702301481206536, 0.7065201913232118}, {0.9710025699778858, 
            0.7059547517736193}}], 
           
           Line[{{1.352038126328, 0.42559732701751074`}, {1.3540285456848664`,
             0.4242357256112227}, {1.3544058618835482`, 
            0.42397761203080153`}, {1.3549824011936795`, 
            0.4235835866179394}, {1.3553907832050218`, 0.4233045735916613}}], 
           
           
           Line[{{1.3858390748508367`, 0.4027101250661248}, {
            1.3858390748508367`, 0.4027101250661248}}], 
           
           Line[{{1.4792549628685148`, 0.3421614507548888}, {
            1.480452503359549, 0.3414116939499838}, {1.4808507207493062`, 
            0.34116237778903824`}, {1.4813421555280464`, 
            0.3408549417065816}, {1.4813421555280464`, 0.3408549417065816}}], 
           
           
           Line[{{1.5448676170536009`, 0.3020836052901402}, {
            1.546290771614152, 0.30123735163790655`}}], 
           
           Line[{{0.2804280482121299, 0.9938572452803012}, {
            0.2806905681197853, 0.9938373523823345}, {0.2811226762234371, 
            0.9938045121545107}}], 
           
           Line[{{0.600918317501303, 0.9235458554443086}, {0.6016288000201411,
             0.9232660562163717}}], 
           
           Line[{{0.9545743506644875, 0.717926287508184}, {0.9553161700522188,
             0.7173882896841769}}], 
           
           Line[{{1.4340867825241717`, 0.37093464538658016`}, {
            1.4348098264575717`, 0.3704665774598238}}], 
           
           Line[{{0.13118816301011627`, 0.9995796650731298}, {
            0.13118816301011627`, 0.9995796650731298}}], 
           
           Line[{{0.16380681474584016`, 0.999070936025046}, {
            0.16401889381933552`, 0.9990666549478019}}], 
           
           Line[{{0.6125049074075559, 0.9189078051393443}, {0.612664433638633,
             0.9188428314735992}}], 
           
           Line[{{0.9026479587146532, 0.7548712941183273}, {
            0.9026479587146532, 0.7548712941183273}}], 
           
           Line[{{0.9657545441769191, 0.7097917297492452}, {
            0.9660620290884444, 0.7095672227243834}}], 
           
           Line[{{1.3809670955735818`, 0.40597757670373724`}, {
            1.3817400766128165`, 0.40545845515703194`}, {1.382234980889601, 
            0.4051262264436406}, {1.38278419136231, 0.4047576709353172}}], 
           
           Line[{{0.5648702010858764, 0.9369542450292156}, {
            0.5655240339422802, 0.9367247676597592}, {0.5657388861775745, 
            0.9366492502046271}}], 
           
           Line[{{0.6942272044806719, 0.8816863635979884}, {
            0.6942680254772163, 0.881665828577278}}], 
           
           Line[{{0.9503171413700997, 0.7210088171492939}, {
            0.9505564321221485, 0.7208357777995568}, {0.9510645170194886, 
            0.7204682816732488}, {0.9511385197221889, 0.7204147456881479}}], 
           
           Line[{{1.3344214745615606`, 0.4377250970698406}, {
            1.3344508565527904`, 0.4377047567688478}, {1.3345781325234278`, 
            0.43761665804980554`}}], 
           
           Line[{{1.3659146545971952`, 0.41613985645109974`}, {
            1.3659629471456274`, 0.41610708975713384`}}], 
           
           Line[{{0.1715638115231797, 0.9989047908763259}, {
            0.17200367762478833`, 0.9988947822167872}}], 
           
           Line[{{0.20355567405189973`, 0.9979938620168437}, {
            0.20357686482816756`, 0.9979931242388975}}], 
           
           Line[{{0.8776039642312836, 0.7721016867705206}, {
            0.8778869356157974, 0.771909435223909}}], 
           
           Line[{{1.5490748071255092`, 0.29958475117907546`}, {
            1.5503119769919116`, 0.2988515922778846}, {1.5503119769919116`, 
            0.2988515922778846}}], 
           
           Line[{{0.8941126199621724, 0.7607913668415545}, {
            0.8945194199786721, 0.7605103046900896}}], 
           
           Line[{{0.9581310012421518, 0.7153445647840417}, {
            0.9585568378868288, 0.7150350705496773}}], 
           
           Line[{{1.4686271818645376`, 0.3488458469928436}, {
            1.4688910759862774`, 0.3486792274482956}}], 
           
           Line[{{0.5463225833934173, 0.9432542786348014}, {
            0.5463225833934173, 0.9432542786348014}}], 
           
           Line[{{0.5788737679758392, 0.9319287827426583}, {
            0.5791947741825438, 0.931810831578676}, {0.579820253685581, 
            0.9315807318871775}, {0.5799143742271381, 0.9315460617830739}}], 
           
           Line[{{0.9963024627424747, 0.687309489101764}, {0.997330287903449, 
            0.6865473352846305}, {0.9974147054652194, 0.6864847231118337}}], 
           
           Line[{{1.4745339041997534`, 0.34512423287933247`}, {
            1.474554453968058, 0.34511131380285043`}}], 
           
           Line[{{0.30686218124415093`, 0.9916234822776023}, {
            0.30729007654608376`, 0.991583287218641}, {0.30770313156505485`, 
            0.9915444862064149}}], 
           
           Line[{{0.5626087444239735, 0.9377440624626833}, {
            0.5629293051198827, 0.9376324730105334}}], 
           
           Line[{{0.660237026880181, 0.8981190930798569}, {0.6608899209231712,
             0.8978160925673485}}], 
           
           Line[{{0.8196293467108569, 0.8101713669584669}, {
            0.8196477169124079, 0.8101597501364237}}], 
           
           Line[{{0.26631792712861785`, 0.9948626763457378}, {
            0.2671991928835483, 0.9948034738025556}, {0.2671991928835483, 
            0.9948034738025556}}], 
           
           Line[{{0.9407395469248294, 0.7279116026955977}, {
            0.9408943870203521, 0.7278003787450983}}], 
           
           Line[{{1.259095591492925, 0.49103086920641975`}, {
            1.2592714308404271`, 0.4909038678930089}}], 
           
           Line[{{1.3402400741330658`, 0.4337045629452293}, {
            1.3405830017871672`, 0.43346806204732313`}}], 
           
           Line[{{0.19691689569803997`, 0.9982153752252789}, {
            0.1979437000055406, 0.9981822981568975}}], 
           
           Line[{{0.3895214986556308, 0.981193096781533}, {
            0.39004019867897644`, 0.9811091474878414}}], 
           
           Line[{{0.6485868614366513, 0.9034416171794989}, {
            0.6488223674153357, 0.9033356410543703}}], 
           
           Line[{{0.21380911810635844`, 0.9976148488599071}, {
            0.21400142898383326`, 0.9976072959686266}}], 
           
           Line[{{0.5345326929023699, 0.9470495802274446}, {
            0.5350237450443438, 0.9468947314633847}}], 
           
           Line[{{0.6961270844068254, 0.88072863044963}, {0.6967275168599865, 
            0.8804250975385999}}], 
           
           Line[{{1.4317638013805978`, 0.37244007918641}, {
            1.4327291626399228`, 0.3718141634190436}}], 
           
           Line[{{0.6232510303022583, 0.9144632740019699}, {
            0.6232510303022583, 0.9144632740019699}}], 
           
           Line[{{0.9129315686859925, 0.7476768242502816}, {
            0.9129717909361654, 0.7476485562852979}}], 
           
           Line[{{0.31964283646288094`, 0.9903674068275996}, {
            0.3196544878312743, 0.9903662067094603}}], 
           
           Line[{{0.7683951566152765, 0.8413421790751074}, {
            0.7683951566152765, 0.8413421790751074}}], 
           
           Line[{{1.2783004132545939`, 0.4772279336168518}, {
            1.278760309706492, 0.47689909467983504`}, {1.27922020615839, 
            0.47657033678271143`}}], 
           
           Line[{{0.8335184335381604, 0.8013034269663133}, {
            0.8335184335381604, 0.8013034269663133}}], 
           
           Line[{{0.9308932929177615, 0.7349591105867324}, {
            0.9308932929177615, 0.7349591105867324}}], 
           
           Line[{{0.9616273813144389, 0.712801031595897}, {0.961628215059231, 
            0.7128004244208783}}], 
           
           Line[{{1.2157924831970683`, 0.522625904787041}, {
            1.2157924831970683`, 0.522625904787041}}], 
           
           Line[{{1.377051509780122, 0.4086113403428213}, {1.377051509780122, 
            0.4086113403428213}}], 
           
           Line[{{0.1751443797846255, 0.9988214297037126}, {
            0.1751443797846255, 0.9988214297037126}}], 
           
           Line[{{0.4314381876412237, 0.9735812077650727}, {
            0.43184320422791134`, 0.9734992292854616}}], 
           
           Line[{{0.46348286705196245`, 0.966572093353274}, {
            0.463512394399648, 0.9665651373324761}}], 
           
           Line[{{0.6580524282618886, 0.8991293074475906}, {
            0.6583506026712563, 0.8989917537378552}}], 
           
           Line[{{0.9438479610698555, 0.7256762937349103}, {
            0.9462161065294804, 0.7239700744135031}}], 
           
           Line[{{0.978270252536273, 0.7006227946098696}, {0.978270252536273, 
            0.7006227946098696}}], 
           
           Line[{{1.2602727063506312`, 0.4901809347330861}, {
            1.2605684098873924`, 0.4899677031925576}, {1.2643025713846958`, 
            0.48727500287056225`}}], 
           
           Line[{{1.3298154727641336`, 0.44091803970769994`}, {
            1.3303457286088123`, 0.44054999792821226`}}], 
           
           Line[{{1.3616366257314403`, 0.41904646255937705`}, {
            1.3617301500388128`, 0.4189828348620086}}], 
           
           Line[{{1.4254534519779694`, 0.3765421391922561}, {
            1.4261032653350614`, 0.37611887865830074`}}], 
           
           Line[{{1.552847577108333, 0.2973513285469921}, {1.553167373416019, 
            0.29716233679127557`}}], 
           Line[{{0.264793611828752, 0.9949639752456116}, {0.264793611828752, 
            0.9949639752456116}}], 
           
           Line[{{0.5846665973154832, 0.9297819170879877}, {
            0.5846665973154832, 0.9297819170879877}}], 
           
           Line[{{1.4491039858237285`, 0.36126285012719217`}, {
            1.4491057223897204`, 0.3612617377513577}}], 
           
           Line[{{0.21612091020016855`, 0.9975229417402681}, {
            0.21612091020016855`, 0.9975229417402681}}], 
           
           Line[{{1.2719846866401205`, 0.4817519991279186}, {
            1.2720292141493255`, 0.48172005013544816`}}], 
           
           Line[{{1.338114328508405, 0.4351717206405986}, {1.338114328508405, 
            0.4351717206405986}}], 
           
           Line[{{0.1948597905262628, 0.9982803648353493}, {
            0.1948597905262628, 0.9982803648353493}}], 
           
           Line[{{0.5807895224115613, 0.9312232007885805}, {
            0.5809358040132642, 0.9311691454701277}}], 
           
           Line[{{0.7089770102871955, 0.8741436548614003}, {
            0.7095469582851426, 0.873847278576789}}], 
           
           Line[{{0.308704407075259, 0.9914497679024369}, {0.3090621227452387,
             0.9914157539385047}}], 
           
           Line[{{0.7254739938196549, 0.8654190258775107}, {
            0.7265832943559231, 0.8648215674469502}}], 
           
           Line[{{1.23553053233589, 0.5081480124772983}, {1.2362159312349237`,
             0.5076475371490629}, {1.236603821508374, 0.5073643013396709}}], 
           
           Line[{{0.3004058328576193, 0.9922132435493428}, {
            0.3009004242899602, 0.9921691023318682}}], 
           
           Line[{{0.6855371062640091, 0.8860145235235451}, {
            0.6863971885175568, 0.885589929909845}}], 
           
           Line[{{0.7496190000186955, 0.8521142466100391}, {
            0.7503801715999378, 0.8516846915547684}}], 
           
           Line[{{0.22002497437730767`, 0.9973621508326711}, {
            0.22002497437730767`, 0.9973621508326711}}], 
           
           Line[{{0.31703972366108635`, 0.9906329866936027}, {
            0.31703972366108635`, 0.9906329866936027}}], 
           
           Line[{{1.3727335571882289`, 0.4115237102613486}, {
            1.3735731519127414`, 0.41095676832271555`}}], 
           
           Line[{{1.3791151282544076`, 0.4072224194245059}, {
            1.3791419146232198`, 0.4072044033422122}}], 
           
           Line[{{0.8833651243490388, 0.7681762478583956}, {
            0.8838626790864813, 0.7678361285275558}}], 
           
           Line[{{0.9165308321759613, 0.7451434255104339}, {
            0.9165308321759613, 0.7451434255104339}}], 
           
           Line[{{0.1687303652088532, 0.9989677320381746}, {
            0.1693391131641482, 0.9989544313764874}}], 
           
           Line[{{0.29829731148816574`, 0.9923995143609681}, {
            0.29829731148816574`, 0.9923995143609681}}], 
           
           Line[{{0.5545371939814396, 0.9405139161949361}, {
            0.5545371939814396, 0.9405139161949361}}], 
           
           Line[{{0.7482084783125302, 0.8529086377005141}, {
            0.7486177245084915, 0.8526783706995231}}], 
           
           Line[{{1.3236349610459244`, 0.4452166330239431}, {
            1.3236349610459244`, 0.4452166330239431}}], 
           
           Line[{{0.47395478808072705`, 0.964046370210144}, {
            0.47395478808072705`, 0.964046370210144}}], 
           
           Line[{{1.3832508370366847`, 0.4044446283034586}, {
            1.3835790689959664`, 0.4042244972340351}}], 
           
           Line[{{1.542518854013806, 0.30348242777274737`}, {1.54255651754281,
             0.3034599756708879}}], 
           
           Line[{{0.43707699727192284`, 0.972424885629507}, {
            0.43707699727192284`, 0.972424885629507}}], 
           
           Line[{{0.46961878705984994`, 0.9651065100781124}, {
            0.47021385319724246`, 0.964962221880822}}], 
           
           Line[{{1.3355922768864321`, 0.4369149259154874}, {
            1.3359483947958077`, 0.4366686183686167}}], 
           
           Line[{{0.20545101453845946`, 0.9979272145650069}, {
            0.20586955846109492`, 0.9979123217352472}}], 
           
           Line[{{0.8955206954888761, 0.7598180357100546}, {
            0.8960644801101776, 0.7594417908265629}}], 
           
           Line[{{0.960327275709784, 0.7137474616764874}, {0.960327275709784, 
            0.7137474616764874}}], 
           
           Line[{{1.4698952861449976`, 0.34804547999724356`}, {
            1.4700830679875296`, 0.3479270249969719}}], 
           
           Line[{{1.3780079839829302`, 0.40796734690114034`}, {
            1.378442798523274, 0.4076747221034246}}], 
           
           Line[{{1.473065359254528, 0.34604798059830444`}, {
            1.473141256084679, 0.34600021496341293`}}], 
           
           Line[{{0.6591129362224587, 0.8986396002055281}, {
            0.6591129362224587, 0.8986396002055281}}], 
           
           Line[{{0.29759555769740914`, 0.9924608073158063}, {
            0.2977768601713938, 0.9924450178078762}}], 
           
           Line[{{0.8419872832705299, 0.7958148794426806}, {
            0.8419872832705299, 0.7958148794426806}}], 
           
           Line[{{1.3226563800238749`, 0.44589872471740344`}, {
            1.3230337492960467`, 0.44563564784244775`}}], 
           
           Line[{{0.4728969429469726, 0.9643068879660607}, {
            0.4729719415989964, 0.964288457865422}}], 
           
           Line[{{0.5369977574468969, 0.946269421379131}, {0.537452546325978, 
            0.9461247160133543}}], 
           
           Line[{{1.3396660470885222`, 0.43410055572157014`}, {
            1.3396660470885222`, 0.43410055572157014`}}], 
           
           Line[{{0.5176153512736481, 0.9522143031268818}, {
            0.5183459588613037, 0.9519980271145941}}], 
           
           Line[{{0.2126206478574712, 0.9976611552951762}, {
            0.21268512908741957`, 0.9976586592198451}}], 
           
           Line[{{0.6871960621043736, 0.8851949482653894}, {
            0.6871960621043736, 0.8851949482653894}}], 
           
           Line[{{0.7513856644480956, 0.8511163232993423}, {
            0.7513856644480956, 0.8511163232993423}}], 
           
           Line[{{0.22150514451570555`, 0.9972993268135899}, {
            0.22150514451570555`, 0.9972993268135899}}], 
           
           Line[{{0.31849896978483583`, 0.990484731454225}, {
            0.31849896978483583`, 0.990484731454225}}], 
           
           Line[{{0.7419269729278322, 0.8564207245452193}, {
            0.7419269729278322, 0.8564207245452193}}], 
           
           Line[{{0.9647026737363644, 0.7105593921572447}, {0.964773924154817,
             0.7105074080062979}}], 
           
           Line[{{0.627898491054656, 0.9124985545648772}, {0.627898491054656, 
            0.9124985545648772}}], 
           
           Line[{{0.1708146184301862, 0.9989216900408452}, {
            0.1708146184301862, 0.9989216900408452}}], 
           
           Line[{{0.5552227191358108, 0.9402816486164634}, {
            0.5552227191358108, 0.9402816486164634}}], 
           
           Line[{{0.6195225589641763, 0.9160209193978788}, {
            0.6195225589641763, 0.9160209193978788}}], 
           
           Line[{{0.8760661108512178, 0.7731454960834}, {0.8765826676649542, 
            0.772795077188777}}], 
           
           Line[{{0.4748475332954874, 0.9638255667280298}, {
            0.47529960004171423`, 0.9637134262797324}}], 
           
           Line[{{0.9563174455624228, 0.7166617218933006}, {
            0.9566923817206237, 0.7163894968734185}, {0.9571297257319478, 
            0.7160719601953092}}], 
           
           Line[{{1.4672222840561022`, 0.3497334317975226}, {
            1.4676259063543335`, 0.34947833705752085`}}], 
           
           Line[{{0.2955744454653481, 0.9926355114192807}, {
            0.2955744454653481, 0.9926355114192807}}], 
           
           Line[{{0.8397032379241318, 0.7973010734434951}, {
            0.8403254224197139, 0.7968965782608374}, {0.8406338665637036, 
            0.7966960522572989}}], 
           
           Line[{{1.543557793053014, 0.30286334685840943`}, {
            1.5438397720674313`, 0.30269541483387774`}}], 
           
           Line[{{0.18235983458799718`, 0.9986399802094632}, {
            0.18235983458799718`, 0.9986399802094632}}], 
           
           Line[{{0.4708276864688072, 0.9648129824709878}, {
            0.4708276864688072, 0.9648129824709878}}], 
           
           Line[{{1.2393012140973771`, 0.505396354753751}, {
            1.2395827195269646`, 0.5051911149906111}}], 
           
           Line[{{1.3372426770543284`, 0.4357738841604105}, {
            1.3372426770543284`, 0.4357738841604105}}], 
           
           Line[{{0.8970488104877292, 0.7587602343049242}, {
            0.8970488104877292, 0.7587602343049242}}], 
           
           Line[{{0.9611384571528243, 0.7131570381849687}, {
            0.9611384571528243, 0.7131570381849687}}], 
           
           Line[{{1.375766661372476, 0.40947707270135314`}, {
            1.376092311674908, 0.40925757924240813`}}], 
           
           Line[{{1.5694349803904888`, 0.2876155387984918}, {
            1.5698098655924402`, 0.2873971071270088}}], 
           
           Line[{{0.6928778797655436, 0.8823640641970183}, {
            0.6928778797655436, 0.8823640641970183}}], 
           
           Line[{{0.9474182411300163, 0.723102889502244}, {0.9474182411300163,
             0.723102889502244}}]}, "Charting`Private`Tag$43981#1"], 
         Annotation[{
           Directive[
            Opacity[1.], 
            RGBColor[0.880722, 0.611041, 0.142051], 
            AbsoluteThickness[1.6]], 
           
           Line[{{3.2040816326530615`*^-8, 0.49999996250023604`}, {
            0.000481547135278614, 0.49999944042541333`}, {
            0.000481547135278614, 0.49999944042541333`}}], 
           
           Line[{{0.027426951218294103`, 0.49843791459260056`}, {
            0.03083899207973028, 0.49806390690650426`}}], 
           
           Line[{{0.05065324675329881, 0.4952255114892259}, {
            0.05587383998972824, 0.4942996222810797}, {0.06422612062417007, 
            0.49267324857798944`}, {0.06471354494574771, 
            0.49257295032795834`}, {0.06520096926732535, 
            0.49247206693138745`}, {0.06617581791048062, 
            0.4922685500202568}, {0.06812551519679116, 
            0.49185455246445675`}, {0.07202490976941225, 
            0.49099898899188543`}, {0.07982369891465443, 
            0.48917977384910205`}, {0.0949439518904572, 0.4852570894878957}}], 
           
           Line[{{0.11865837896712285`, 0.4781142743229354}, {
            0.1265228740820835, 0.4754929099085544}, {0.1265817333879388, 
            0.47547283376235017`}}], 
           
           Line[{{0.1596949026053732, 0.4565477441254562}, {
            0.16111498545180536`, 0.45541821716770325`}, {0.1630500743252978, 
            0.45387530041142854`}, {0.16692025207228267`, 
            0.45077665172924675`}, {0.1746606075662524, 0.4445294619178187}, {
            0.19014131855419186`, 0.4318462751706882}, {0.22369489702225173`, 
            0.40359239853334417`}, {0.2566365503498395, 
            0.37502446355857155`}, {0.2851963818415137, 
            0.34976285260031825`}}], 
           
           Line[{{0.2861976573517178, 0.34887078054681386`}, {
            0.3201462823399261, 0.31844467190598624`}}], 
           
           Line[{{0.3211475578501302, 0.3175432866181549}, {
            0.3822839122554695, 0.26245964489294793`}, {0.41081626849885905`, 
            0.23697631788476525`}}], 
           
           Line[{{0.4118175440090632, 0.23608767701616096`}, {
            0.44572987585131824`, 0.20630517163385054`}}], 
           
           Line[{{0.44673115136152236`, 0.20543666318596732`}, {
            0.5125588392604846, 0.15026569651992816`}, {0.5139224583599945, 
            0.14917132089736296`}}], 
           
           Line[{{0.5149237338701985, 0.14836922037846256`}, {
            0.5434296494695915, 0.1260952611795071}}], 
           
           Line[{{0.5444309249797955, 0.1253339280789435}, {0.603498891627132,
             0.08343267271123367}}], 
           
           Line[{{0.604500167137336, 0.08277946269099912}, {
            0.6101217550147952, 0.07915161835604967}}], 
           
           Line[{{0.6111230305249992, 0.07851259210060768}, {
            0.6415687435774395, 0.060180782799446275`}, {0.6420843190553002, 
            0.05988969934281485}, {0.6431154700110215, 0.05930957299861239}, {
            0.6451777719224642, 0.058157532829800074`}, {0.6467408109233709, 
            0.05729174266721471}}], 
           
           Line[{{0.6577206814967094, 0.05139300998319796}, {
            0.6740499986826619, 0.043242948870408804`}, {0.6745309809424476, 
            0.04301469726098217}, {0.6750119632022333, 0.04278714014759821}, {
            0.6754918926524897, 0.042560774896347575`}}], 
           
           Line[{{0.6976408661967108, 0.03289445790951684}, {
            0.7051874639876994, 0.029964833787654688`}}], 
           
           Line[{{0.7061887394979034, 0.029590574137406733`}, {
            0.7090047409487545, 0.02855636582441412}, {0.7131766185885626, 
            0.027074411439252377`}, {0.721520373868179, 
            0.02429297324625257}, {0.7220418585731551, 
            0.024127300747520453`}, {0.7225633432781311, 
            0.023962596029088234`}, {0.7236063126880832, 
            0.023636094192378998`}, {0.7256922515079872, 
            0.022994749728322716`}, {0.7298641291477954, 
            0.021758912746331238`}, {0.7382078844274117, 
            0.019476114691355018`}, {0.738217042469532, 
            0.01947374823816017}}], 
           
           Line[{{0.7641466989833912, 0.014005519474175498`}, {
            0.7693689395890785, 0.013201969379790679`}, {0.7698462697456596, 
            0.013133469102292183`}, {0.7703235999022409, 
            0.01306579545986819}, {0.7712782602154031, 
            0.012932926101815956`}, {0.7731875808417279, 
            0.012677084624262536`}, {0.773664910998309, 
            0.012615183037737898`}, {0.7741422411548902, 
            0.012554103843975595`}, {0.7750969014680525, 
            0.012434410308818755`}, {0.7768253397386574, 
            0.012226050081896256`}}], 
           
           Line[{{0.797669329837623, 0.01054803244314162}, {
            0.7989634092971107, 0.010493800238248085`}, {0.7999180696102731, 
            0.01045746357236077}, {0.8004359022120446, 
            0.010439054235639955`}, {0.800953734813816, 
            0.01042155797237998}, {0.8014715674155876, 
            0.010404973441894727`}, {0.8019894000173591, 
            0.010389299294830567`}, {0.8025072326191306, 
            0.010374534173269834`}, {0.8030250652209021, 
            0.010360676710834293`}, {0.8040607304244451, 
            0.010335679256133878`}, {0.804088381311899, 
            0.010335061439897819`}}], 
           
           Line[{{1.0462628288857885`, 0.008556903075083278}, {
            1.0559246618656917`, 0.010057531793439378`}, {1.0564410994881694`,
             0.010145266113744222`}, {1.0569575371106472`, 
            0.010233761377998807`}, {1.0579904123556028`, 
            0.010413033144107242`}, {1.0600561628455138`, 
            0.010780690185753894`}, {1.0640174520741403`, 
            0.011519615516202952`}}], 
           
           Line[{{1.0773601944974154`, 0.01433382698645902}, {
            1.08897666970427, 0.017186846355846663`}, {1.0894500462234546`, 
            0.017310951358567417`}}], 
           
           Line[{{1.1210885264255472`, 0.02695715042108293}, {
            1.123993486382795, 0.027972643472359504`}, {1.12817226117954, 
            0.029470392436246162`}, {1.13652981077303, 
            0.032594658239801344`}, {1.1532449099600104`, 
            0.03934158887878503}, {1.1844611423771725`, 
            0.05359494124506825}, {1.1891249863717006`, 
            0.05589503502719839}}], 
           
           Line[{{1.1901262618819046`, 0.05639426088902433}, {
            1.2482619134227333`, 0.08825836571045331}, {1.2702692696729776`, 
            0.10152057424836336`}}], 
           
           Line[{{1.2712705451831816`, 0.10213595928893171`}, {
            1.3128190655390588`, 0.12836857890112818`}, {1.3457817947028399`, 
            0.14980046196244723`}, {1.3765305579098224`, 
            0.16992924814688037`}, {1.4098714776089858`, 
            0.19159323970901332`}, {1.4369812249310014`, 
            0.20889884266853642`}}], 
           
           Line[{{1.4379825004412055`, 0.2095308899005902}, {
            1.4703933169484615`, 0.22966055978127564`}}], 
           
           Line[{{1.4713945924586656`, 0.2302714189817362}, {
            1.504620645047317, 0.2501213450328026}, {1.519488239619708, 
            0.25872137386124805`}}], 
           
           Line[{{0.010130586029077798`, 0.49975268739818834`}, {
            0.011556394307911227`, 0.4996837927994038}, {
            0.012037909402373516`, 0.49965880690796893`}, {
            0.012519424496835803`, 0.4996329646030939}, {
            0.013482454685760377`, 0.4995787370009722}, {
            0.015408515063609527`, 0.4994602804632433}, {
            0.015890030158071815`, 0.49942861586915044`}, {
            0.016371545252534103`, 0.49939614173070446`}, {
            0.017334575441458677`, 0.4993287848228739}, {0.01918459135712726, 
            0.49919050024756806`}}], 
           
           Line[{{0.14149760200422762`, 0.47017157727913195`}, {
            0.14207383717552607`, 0.4699583807173585}, {0.14259220261197417`, 
            0.4697660703376485}, {0.14259924885130315`, 
            0.46976345280762033`}}], 
           
           Line[{{0.6803221567663417, 0.0403214470646025}, {
            0.6894414309958041, 0.036291026883659594`}, {0.6899224132555899, 
            0.036085761698781416`}, {0.6904033955153756, 
            0.03588123969387602}, {0.691365360034947, 0.03547443106435799}, {
            0.6918766042553396, 0.035259445292075586`}}], 
           
           Line[{{0.7484293311593937, 0.01702579928010406}, {
            0.7537884120082451, 0.01589419931100966}, {0.7542753034951462, 
            0.015796613413798566`}, {0.7547621949820471, 
            0.015699897485225378`}, {0.7551604913452409, 
            0.015621426909124714`}}], 
           
           Line[{{0.8133501874701361, 0.010271692548894262`}, {
            0.8138995498581034, 0.01027683481040842}, {0.8144173824598749, 
            0.010282584288732854`}, {0.8149352150616465, 
            0.010289207891279628`}, {0.8154530476634179, 
            0.010296704077829011`}, {0.8159708802651894, 
            0.010305071302069924`}, {0.8164887128669609, 
            0.010314308011690643`}, {0.8170065454687324, 
            0.01032441264846673}, {0.8175243780705039, 
            0.010335383648347518`}, {0.8180422106722753, 
            0.010347219441541822`}, {0.8185600432740469, 
            0.010359918452607864`}, {0.8190778758758184, 
            0.010373479100532657`}, {0.8195957084775898, 
            0.010387899798826039`}, {0.8206313736811328, 
            0.010419314973659888`}, {0.820917536193077, 
            0.010428599002109351`}}], 
           
           Line[{{0.8644906020820728, 0.014719606627733972`}, {
            0.8650341603379994, 0.014807038113034965`}, {0.866081643995773, 
            0.014977727150542353`}, {0.8681766113113204, 
            0.015327751581631355`}, {0.8723665459424151, 
            0.01606200899725918}, {0.8728902877713021, 0.0161569659570312}, {
            0.8734140296001889, 0.016252623001289823`}, {0.8744615132579625, 
            0.016446030939112344`}, {0.8765564805735099, 
            0.016841177896876558`}, {0.8807464152046046, 
            0.017664449772679003`}, {0.8812701570334915, 
            0.01777042103349269}, {0.8817938988623784, 
            0.017877067897215104`}, {0.882841382520152, 
            0.018092382681893837`}, {0.8847669964197481, 
            0.018495198292825088`}}], 
           
           Line[{{0.906544062949863, 0.016827516206732174`}, {
            0.9144741101816934, 0.01490573564001374}, {0.9149882906802604, 
            0.014786797986801603`}, {0.9151149316870444, 
            0.014757610610992566`}}], 
           
           Line[{{1.0363448329947522`, 0.007295956011313276}, {
            1.040694736192493, 0.007814008346311407}, {1.0411706713697804`, 
            0.007874010714143842}, {1.0416466065470678`, 
            0.007934667406924167}, {1.0425984769016428`, 
            0.008057942982632404}, {1.0436265871677481`, 
            0.008194029706144246}}], 
           
           Line[{{1.0650187275843443`, 0.011713427564709167`}, {
            1.0729671034074586`, 0.013352169458827667`}, {1.0734835410299364`,
             0.013464777735803901`}, {1.074516416274892, 
            0.013692229265790612`}, {1.0763589189872114`, 
            0.014105357388501605`}}], 
           
           Line[{{1.0932635761348162`, 0.01833292998229452}, {
            1.10439569064516, 0.021539639069641847`}, {1.1198211144284151`, 
            0.026520756871721618`}}], 
           
           Line[{{1.5446353328800992`, 0.2728357357941348}, {
            1.553295761443366, 0.2775630029105267}, {1.5534282843317768`, 
            0.2776347775270922}}], 
           
           Line[{{0.031840267589934364`, 0.4979474620388682}, {
            0.032905068245013186`, 0.4978203460372317}, {0.03499313840362365, 
            0.49756134847750055`}, {0.039169278720844566`, 
            0.497005388882804}, {0.039291090513455064`, 0.4969884237474731}}], 
           
           Line[{{0.09853264165586104, 0.48425205993557663`}, {
            0.10306708506526294`, 0.4829427414933182}, {0.10380546545692008`, 
            0.48272541196189556`}}], 
           
           Line[{{0.13371084934383318`, 0.4729917555306815}, {
            0.13481672106525286`, 0.47259818429555667`}, {
            0.13533508650170095`, 0.4724129048250124}, {0.13567327358346667`, 
            0.4722917528435966}}], 
           
           Line[{{0.6477420864335749, 0.05674047923899528}, {
            0.6567194059865054, 0.051917377138372744`}}], 
           
           Line[{{0.8082033912386171, 0.010271716888090476`}, {
            0.8082033912386171, 0.010271716888090476`}}], 
           
           Line[{{0.9318723569870189, 0.011271220165750107`}, {
            0.9342504038812054, 0.010837610103301198`}, {0.9380871021251412, 
            0.010170492868410208`}, {0.9385666894056333, 
            0.010089931499175031`}, {0.9386351313813699, 
            0.010078485939154502`}}], 
           
           Line[{{1.0017048001832987`, 0.005132397167940783}, {
            1.0023167660714516`, 0.005140320934602038}}], 
           
           Line[{{0.020185866867331342`, 0.4991108528667145}, {
            0.021186696197156976`, 0.49902791716994355`}, {
            0.023112756575006128`, 0.4988590877469593}, {
            0.023593698701810988`, 0.49881505850552876`}}], 
           
           Line[{{0.14931198137479249`, 0.46473342856420174`}, {
            0.15869362709516913`, 0.4573427389623259}}], 
           
           Line[{{0.7562123837953209, 0.015416985973007336`}, {
            0.7615786757986618, 0.014437140756209166`}, {0.7620655672855629, 
            0.01435345474795735}, {0.7625524587724639, 
            0.014270635465852832`}, {0.7631454234731871, 
            0.01417094340564129}}], 
           
           Line[{{0.8857682719299521, 0.018708216384193954`}, {
            0.8870313171512467, 0.01898038336348773}, {0.8891262844667941, 
            0.019440276262585265`}, {0.889381569053344, 
            0.01949703522359103}}], 
           
           Line[{{0.9161162071972484, 0.014528328183052941`}, {
            0.9180733736716622, 0.01408778429507973}, {0.9221868176601979, 
            0.013194926972751375`}, {0.9299815078324872, 
            0.011626935415703699`}}], 
           
           Line[{{0.9474339766016743, 0.008714407170181682}, {
            0.949597196856949, 0.008411848590914817}, {0.9534338951008848, 
            0.007907292945655064}, {0.9535730751542835, 
            0.007889762535686629}}], 
           
           Line[{{1.5554129360437348`, 0.27870758724966216`}, {
            1.5613784420155359`, 0.2819081772777777}, {1.5616083141115376`, 
            0.28203076245407077`}}], 
           
           Line[{{0.0026510179053962496`, 0.49998064926653485`}, {
            0.0038521527965146266`, 0.4999602277722702}, {
            0.004341033126253901, 0.49995002389737575`}}], 
           
           Line[{{0.12758300889814286`, 0.4751302808854182}, {
            0.13015143213722008`, 0.47424271303040577`}, {0.1327095738336291, 
            0.47334609839993214`}}], 
           
           Line[{{0.6764931681626937, 0.042090747584261345`}, {
            0.6793208812561377, 0.040779784485341364`}}], 
           
           Line[{{0.7402082112970568, 0.01896649760879754}, {
            0.7421030163226201, 0.018497251245284785`}, {0.7456087468218928, 
            0.017663718866166467`}}], 
           
           Line[{{0.8363678281000522, 0.01130991970497841}, {
            0.8369773765408437, 0.011359670956709422`}}], 
           
           Line[{{0.8983976098568939, 0.01897079019394865}, {
            0.8995628757232514, 0.0186538291573094}, {0.9016195977175192, 
            0.018102816483121842`}, {0.905542787439659, 
            0.017081768825196963`}}], 
           
           Line[{{0.9974306569783791, 0.0051073951450493205`}, {
            0.9982770060932834, 0.005108133120421687}, {0.9987625026008908, 
            0.005109495096008998}, {0.9992479991084982, 
            0.005111541548345699}, {0.9997334956161055, 
            0.005114272592763869}, {0.9999020847703453, 
            0.005115381109104256}}], 
           
           Line[{{1.0263256371935399`, 0.006311387488541209}, {
            1.027368551228444, 0.0064002788936357025`}, {1.0292722919375938`, 
            0.006570694268402288}, {1.0316383994852807`, 
            0.006797173158398451}}], 
           
           Line[{{1.5361877477046426`, 0.2681571171122762}, {
            1.5376692456705041`, 0.26898233227644186`}, {1.539824627156416, 
            0.2701793642073984}, {1.5436340573698952`, 
            0.27228461480074173`}}], 
           
           Line[{{0.11452458108250942`, 0.4794428318946655}, {
            0.11765710345691878`, 0.4784392225029266}}], 
           
           Line[{{0.14464835330757758`, 0.4683670838340208}, {
            0.14673912610355888`, 0.4667414455723302}, {0.14831070586458842`, 
            0.46551586919368615`}}], 
           
           Line[{{0.6928778797655436, 0.03484084757027073}, {
            0.6938657609472357, 0.03443104356832005}}], 
           
           Line[{{0.7852497684531908, 0.011363502703746975`}, {
            0.7865528252260005, 0.01125260027671704}, {0.7884621458523251, 
            0.011100906379811759`}, {0.7889394760089062, 
            0.011064984798297317`}, {0.7890874721323916, 
            0.011054009635190765`}}], 
           
           Line[{{0.8516509902598307, 0.012886318793786766`}, {
            0.8557422633814835, 0.013421486566560392`}}], 
           
           Line[{{0.9808404443310756, 0.0055117115685277}, {
            0.9819108806160493, 0.005461645446446339}, {0.9824309703417315, 
            0.005438510197270263}, {0.9824550245303558, 
            0.005437459030305791}}], 
           
           Line[{{1.0446278626779522`, 0.008329494595820552}, {
            1.0452615533755845`, 0.008416721201349953}}], 
           
           Line[{{0.042780326512311395`, 0.496484756570696}, {
            0.04702437264790642, 0.49582675338686166`}}], 
           
           Line[{{0.13667454909367074`, 0.47193179170235244`}, {
            0.13819431045832134`, 0.4713818317977787}}], 
           
           Line[{{0.7783055954680436, 0.012056138818500206`}, {
            0.7808248633470265, 0.011785003379592318`}, {0.7842484929429868, 
            0.01145279844277014}}], 
           
           Line[{{0.811918960047569, 0.010262937168334041`}, {
            0.812346052052789, 0.010264846429789198`}, {0.8123489119599321, 
            0.010264861233752809`}}], 
           
           Line[{{0.9416176559740699, 0.009592202050288212}, {
            0.942838488163274, 0.009400207707003339}}], 
           
           Line[{{1.0058638993138642`, 0.005207699353246942}, {
            1.0058638993138642`, 0.005207699353246942}}], 
           
           Line[{{0.7937516220582191, 0.01074732682759949}, {
            0.7951447680444614, 0.010670388911465545`}, {0.7960994283576237, 
            0.010621539334627284`}, {0.7962274937539322, 
            0.010615225338215795`}}], 
           
           Line[{{0.8255239446857813, 0.010613760021874419`}, {
            0.8268453649023907, 0.010679194112683255`}, {0.8289166953094766, 
            0.01079270181604075}, {0.8294345279112482, 
            0.010823155369689474`}, {0.8297089467674765, 
            0.010839629328649791`}}], 
           
           Line[{{0.9572876124857007, 0.007441956296802554}, {
            0.9610497440499783, 0.007027947826341419}}], 
           
           Line[{{0.986633739918625, 0.005280155091904937}, {
            0.9871117778728724, 0.005265370690594295}, {0.988151957324237, 
            0.00523548132592544}, {0.9886720470499193, 
            0.005221708960212235}, {0.9891921367756016, 
            0.005208718450636973}, {0.9902323162269662, 
            0.005185083908858301}, {0.9907524059526485, 
            0.005174440320174556}, {0.9912724956783308, 
            0.005164579474649433}, {0.991792585404013, 
            0.005155501583040789}, {0.9923126751296955, 
            0.005147206851685349}, {0.9923126751296955, 
            0.005147206851685349}}], 
           
           Line[{{1.020178360053493, 0.005851717956682823}, {
            1.0231661721165912`, 0.006061401182066106}}], 
           
           Line[{{1.5648197526020278`, 0.28373730182901924`}, {
            1.565772316025459, 0.2842412585897778}}], 
           
           Line[{{0.09687803475031434, 0.48471889190290207`}, {
            0.09753136614565697, 0.48453526380041756`}}], 
           
           Line[{{0.8350017386510364, 0.011202472540639663`}, {
            0.8353665525898482, 0.011230616543636995`}}], 
           
           Line[{{0.9626300852848263, 0.006865946223432728}, {
            0.9652539064218171, 0.006612582673479306}}], 
           
           Line[{{0.9960170888685141, 0.005110798347443213}, {
            0.9964293814681751, 0.005109206824466472}}], 
           
           Line[{{1.090460274440491, 0.017577840335220918`}, {
            1.0922623006246122`, 0.018060787328170957`}}], 
           
           Line[{{0.11259663343453544`, 0.48005065148950454`}, {
            0.11352330557230535`, 0.4797594442116411}}], 
           
           Line[{{0.8500643329873834, 0.012691376067124227`}, {
            0.8506497147496267, 0.012762472052840979`}}], 
           
           Line[{{0.9784527529180407, 0.005635256886633799}, {
            0.97983052171332, 0.005561968475720658}, {0.9798391688208716, 
            0.005561525725051419}}], 
           
           Line[{{1.0106902688979373`, 0.0053581740346253515`}, {
            1.011870908306289, 0.005405306889948669}, {1.0136747860260653`, 
            0.005485158820528135}}], 
           
           Line[{{0.04054083187938585, 0.49681194725796207`}, {
            0.04177905100210731, 0.4966327714339376}}], 
           
           Line[{{0.8098786528088446, 0.010262105170177116`}, {
            0.8103149545894909, 0.010261128256641272`}}], 
           
           Line[{{0.8423857699475205, 0.011849480375068389`}, {
            0.8440793280979817, 0.01202054099003369}}], 
           
           Line[{{0.9396364068915739, 0.009912510480556191}, {
            0.9406163804638659, 0.009752729934179416}}], 
           
           Line[{{1.0033180415816556`, 0.005155633561428896}, {
            1.0045884606921787`, 0.005179258487895688}, {1.0048626238036602`, 
            0.005184972720528314}}], 
           
           Line[{{1.0338919739065846`, 0.007027990036937326}, {
            1.0349835140650434`, 0.007145083493611204}, {1.0353435574845482`, 
            0.007184464150161385}}], 
           
           Line[{{0.02459497421201507, 0.4987210203053771}, {
            0.02642567570809002, 0.49854087754447296`}}], 
           
           Line[{{0.9545743506644875, 0.007765245220521466}, {
            0.9553522442228528, 0.007670446036442513}, {0.9562863369754967, 
            0.007558853936898591}}], 
           
           Line[{{1.5626095896217416`, 0.2825640526976936}, {
            1.563533823501448, 0.2830553375963719}, {1.5638184770918238`, 
            0.2832064573736307}}], 
           
           Line[{{0.0055534284179795095`, 0.4999201780458564}, {
            0.005778802914087241, 0.4999139323740831}}], 
           
           Line[{{0.967271438692466, 0.006431040977713631}, {
            0.9689562892931312, 0.00628829837504008}}], 
           
           Line[{{0.7900887476425956, 0.010981772361505548`}, {
            0.7919410580214985, 0.010857374391543106`}}], 
           Line[{{0.9834563000405598, 0.0053951815914137224`}, {
            0.9837551790736389, 0.005383121546503888}}], 
           
           Line[{{0.9752106292910057, 0.005829205075486454}, {
            0.9774514774078367, 0.005691937688135806}}], 
           
           Line[{{0.8307102222776805, 0.010901704471840024`}, {
            0.8327781722140439, 0.011039637269888325`}}], 
           
           Line[{{0.8953586848594562, 0.01981357871162559}, {
            0.8973963343466899, 0.019245895827080584`}}], 
           
           Line[{{1.566773591535663, 0.28476984217784795`}, {
            1.5678445864732717`, 0.2853338921445707}, {1.5683834318447498`, 
            0.2856171393354524}, {1.5684465691943101`, 0.2856503035349911}}], 
           
           
           Line[{{0.7391816674012137, 0.019226201736077475`}, {
            0.7392069357868528, 0.019219762905819837`}}], 
           
           Line[{{0.833779447724248, 0.011111107340390669`}, {
            0.8340004631408324, 0.011127293202022104`}}], 
           
           Line[{{0.048106095156447634`, 0.49565121653833266`}, {
            0.04892224147881272, 0.49551669727758196`}}], 
           
           Line[{{0.11143594622529253`, 0.4804129283461731}, {
            0.11159535792433137`, 0.4803633354080553}}], 
           
           Line[{{0.14360052436150722`, 0.4691797116352472}, {
            0.1436470777973735, 0.4691436376287843}}], 
           
           Line[{{0.008686621574857854, 0.4998145424445798}, {
            0.009129310518873715, 0.49979643911192184`}}], 
           
           Line[{{0.7466100223320968, 0.017433923329884027`}, {
            0.7472072028023262, 0.017298619425076378`}}], 
           
           Line[{{0.9699575648033352, 0.00620729670525022}, {
            0.9704689066510384, 0.006167031809292567}, {0.9710025699778858, 
            0.006125804230010745}}], 
           
           Line[{{0.890382844563548, 0.0197211546594257}, {0.8906827500304808,
             0.01978874797736474}}], 
           
           Line[{{1.0163017767953073`, 0.005618395710252355}, {
            1.0186678594127918`, 0.005755601360484031}, {1.019177084543289, 
            0.00578726227329629}}], 
           
           Line[{{0.004815182985439202, 0.49993911327022744`}, {
            0.004815182985439202, 0.49993911327022744`}}], 
           
           Line[{{0.805089656822103, 0.01031442331350263}, {
            0.8053424009942713, 0.010309746506795503`}}], 
           
           Line[{{0.9662551819320211, 0.006521041289726193}, {
            0.966270163182262, 0.006519693238689062}}], 
           
           Line[{{0.821918811703281, 0.01046313541446764}, {
            0.8221807937389162, 0.01047269758958902}}], 
           
           Line[{{1.0146760615362693`, 0.005533571764629097}, {
            1.0153005012851033`, 0.00556524238125411}}], 
           
           Line[{{0.1391955859685254, 0.4710171336643254}, {
            0.14049632649402355`, 0.47054056751273476`}}], 
           
           Line[{{1.006860294428989, 0.005233210954489365}, {
            1.0071341642770903`, 0.005240729271555722}}], 
           
           Line[{{0.8920050024310735, 0.020089303889340493`}, {
            0.8927924772690019, 0.020270266397857117`}, {0.893088006069006, 
            0.02033855664275208}}], 
           
           Line[{{0.006780078424291323, 0.499883606251746}, {
            0.007685346064653772, 0.4998526347116167}}], 
           
           Line[{{0.806886183079415, 0.010285828543052822`}, {
            0.8077859404014964, 0.010275563239833696`}}], 
           
           Line[{{0.9847564545838429, 0.0053445951705197725`}, {
            0.985632464408421, 0.005313259691470451}}], 
           
           Line[{{0.09589914019639653, 0.4849923008262371}, {
            0.09589914019639653, 0.4849923008262371}}], 
           
           Line[{{0.9308932929177615, 0.011454198561700157`}, {
            0.9308932929177615, 0.011454198561700157`}}], 
           
           Line[{{0.9616273813144389, 0.006967915609834674}, {
            0.9616288097746223, 0.006967768322218348}}], 
           
           Line[{{0.9948785305400321, 0.005117754227630611}, {
            0.9950158133583101, 0.00511671619982057}}], 
           
           Line[{{1.1203370584356427`, 0.026697916094990615`}, {
            1.1203370584356427`, 0.026697916094990615`}}], 
           
           Line[{{0.8450806036081857, 0.012125597991412218`}, {
            0.8490630574771794, 0.012572016922510199`}}], 
           
           Line[{{0.943839763673478, 0.009245809022360163}, {
            0.9464327010914703, 0.00885884989756991}}], 
           
           Line[{{0.7774835522509583, 0.012149526544087519`}, {
            0.7774835522509583, 0.012149526544087519`}}], 
           
           Line[{{0.8379786520510477, 0.01144380699478309}, {
            0.8413844944373164, 0.011752287320190513`}}], 
           
           Line[{{0.7927503465480151, 0.010806777376541676`}, {
            0.7927503465480151, 0.010806777376541676`}}], 
           
           Line[{{0.9741009243737482, 0.005902506540075514}, {
            0.9742093537808016, 0.00589518891642693}}], 
           
           Line[{{0.89408928157921, 0.020172519970794056`}, {
            0.8943574093492522, 0.02009636568071449}}], 
           
           Line[{{1.0007035246730946`, 0.005121780081555283}, {
            1.0007035246730946`, 0.005121780081555283}}], 
           
           Line[{{1.0081354397872944`, 0.0052700744037132985`}, {
            1.0084724327530377`, 0.005280607243153157}}], 
           
           Line[{{0.001649742395192168, 0.4999923806101869}, {
            0.001649742395192168, 0.4999923806101869}}], 
           
           Line[{{0.9941308948676804, 0.005124366339114839}, {
            0.994262910131624, 0.005123080993148732}}], 
           
           Line[{{1.5694478447045142`, 0.28617554078752216`}, {
            1.5698491514262367`, 0.28638562616413366`}}], 
           
           Line[{{0.8236310452040374, 0.01052956274212824}, {
            0.8236310452040374, 0.01052956274212824}}], 
           
           Line[{{1.0096889933877333`, 0.005321382186024848}, {
            1.0096889933877333`, 0.005321382186024848}}]}, 
          "Charting`Private`Tag$43981#2"], {}}}, {}}, {
      DisplayFunction -> Identity, Ticks -> {Automatic, Automatic}, 
       AxesOrigin -> {0, 0}, 
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       GridLines -> {None, None}, DisplayFunction -> Identity, 
       PlotRangePadding -> {{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.05], 
          Scaled[0.05]}}, PlotRangeClipping -> True, ImagePadding -> All, 
       DisplayFunction -> Identity, AspectRatio -> GoldenRatio^(-1), 
       Axes -> {True, True}, AxesLabel -> {None, None}, AxesOrigin -> {0, 0}, 
       DisplayFunction :> Identity, Frame -> {{False, False}, {False, False}},
        FrameLabel -> {{None, None}, {None, None}}, 
       FrameTicks -> {{Automatic, Automatic}, {Automatic, Automatic}}, 
       GridLines -> {None, None}, GridLinesStyle -> Directive[
         GrayLevel[0.5, 0.4]], 
       Method -> {
        "DefaultBoundaryStyle" -> Automatic, 
         "DefaultGraphicsInteraction" -> {
          "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
           "Effects" -> {
            "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2},
              "Droplines" -> {
              "freeformCursorMode" -> True, 
               "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
         "DefaultMeshStyle" -> AbsolutePointSize[6], "ScalingFunctions" -> 
         None, "CoordinatesToolOptions" -> {"DisplayFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& ), "CopiedValueFunction" -> ({
             (Identity[#]& )[
              Part[#, 1]], 
             (Identity[#]& )[
              Part[#, 2]]}& )}}, 
       PlotRange -> {{0, 1.57}, {0., 0.9996356780207859}}, PlotRangeClipping -> 
       True, PlotRangePadding -> {{
          Scaled[0.02], 
          Scaled[0.02]}, {
          Scaled[0.02], 
          Scaled[0.02]}}, Ticks -> {Automatic, Automatic}}], 
     Placed[
      Unevaluated[
       LineLegend[{
         Directive[
          Opacity[1.], 
          RGBColor[0.368417, 0.506779, 0.709798], 
          AbsoluteThickness[1.6]], 
         Directive[
          Opacity[1.], 
          RGBColor[0.880722, 0.611041, 0.142051], 
          AbsoluteThickness[1.6]]}, {"Iab", "Min{Iae,Ibe}"}, 
        LegendMarkers -> {{None}}, LabelStyle -> {}, LegendLayout -> 
        "Column"]], {Right, Top}, Identity]]& ],
   AutoDelete->True,
   Editable->True,
   SelectWithContents->False,
   Selectable->True],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.93909820998162*^9, 3.939098466735187*^9, 
  3.9390988104295063`*^9, 3.9390992848682632`*^9, 3.9390996668246307`*^9, 
  3.939100241631855*^9, 3.939100517744029*^9, 3.9391011274127398`*^9, 
  3.93910169446014*^9, 3.93910183631814*^9, 3.9391021204383783`*^9, 
  3.939102948466567*^9, 3.939103819250355*^9, 3.939104147201276*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[1295]=",ExpressionUUID->"58c869f1-9b61-45ea-b3d4-b58748e03770"]
}, Open  ]],

Cell[BoxData[" "], "Input",
 CellChangeTimes->{
  3.939103039861124*^9},ExpressionUUID->"ed7a2f36-0ce0-4dd5-be05-\
1871a866b4ff"],

Cell[CellGroupData[{

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939097147109108*^9, 
  3.939097176706769*^9}},ExpressionUUID->"2bda4303-8aa4-45d9-be07-\
1402b11031d0"],

Cell[BoxData[
 TemplateBox[{
  "Get", "noopen", 
   "\"Cannot open \
\\!\\(\\*RowBox[{\\\"\\\\\\\"ComplexPlots`\\\\\\\"\\\"}]\\).\"", 2, 1, 1, 
   17665504482763938382, "Local"},
  "MessageTemplate"]], "Message", "MSG",
 CellChangeTimes->{3.939097162003796*^9},
 CellLabel->
  "(Debug) During evaluation of \
In[1]:=",ExpressionUUID->"cc79ee26-e946-4a77-bd76-fb0aae08cff2"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.939098224289338*^9, 3.939098231845851*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[159]:=",ExpressionUUID->"c0f5165e-2956-4621-a076-2619ecd059c5"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"imnab", "=", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{".5", 
      RowBox[{"(", 
       RowBox[{"condab1", "+", "condab2"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]1", "\[Rule]", "0.0001"}], ",", 
      RowBox[{"\[Theta]2", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "2"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imnae", "=", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{".5", 
      RowBox[{"(", 
       RowBox[{"condae1", "+", "condae2"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]1", "\[Rule]", "0.0001"}], ",", 
      RowBox[{"\[Theta]2", "\[Rule]", 
       RowBox[{"\[Pi]", "/", "2"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"imnbe", "=", 
   RowBox[{
    RowBox[{"1", "-", 
     RowBox[{".5", 
      RowBox[{"(", 
       RowBox[{"condbe1", "+", "condbe2"}], ")"}]}]}], "/.", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"\[Theta]1", "\[Rule]", "0.00001"}], ",", 
      RowBox[{"\[Theta]2", "\[Rule]", 
       RowBox[{"Pi", "/", "4"}]}]}], "}"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Plot3D", "[", 
  RowBox[{
   RowBox[{"{", 
    RowBox[{"imnab", ",", 
     RowBox[{"Min", "[", 
      RowBox[{"imnae", ",", "imnbe"}], "]"}]}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]", ",", "0", ",", "1.57"}], "}"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Phi]1", ",", "0", ",", "1.57"}], "}"}], ",", 
   RowBox[{"PlotStyle", "\[Rule]", 
    RowBox[{"{", 
     RowBox[{"Red", ",", "Blue"}], "}"}]}], ",", 
   RowBox[{"PlotLegends", "\[Rule]", 
    RowBox[{"Placed", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"\"\<I(A:B)\>\"", ",", "\"\<Min{I(B:E),I(A:E)}\>\""}], "}"}], 
      ",", 
      RowBox[{"{", 
       RowBox[{"Right", ",", "Below"}], "}"}]}], "]"}]}]}], "]"}]}], "Input",
 CellChangeTimes->{{3.939100953986787*^9, 3.9391010614890013`*^9}},
 CellLabel->
  "(Debug) (Dialog) \
In[813]:=",ExpressionUUID->"b3385c17-bec6-43c7-8e7b-ae41a10a96be"],

Cell[BoxData[
 TagBox[
  TemplateBox[{
    Graphics3DBox[{
      GraphicsComplex3DBox[CompressedData["
1:eJxcnXk81N/3x1VCaCGVSpFUUkRKtB1JpaJVSYrSIkKSygeVpJIQJSqSRCta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       "], {{{
          RGBColor[1, 0, 0], 
          EdgeForm[None], 
          StyleBox[
           GraphicsGroup3DBox[
            TagBox[{
              Polygon3DBox[CompressedData["
1:eJxFm3n8F9P3x2fmo5l37zs+E+FLUZF9XypkXyJriUL2ki1kL/u+Zqes2dJm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               "]], 
              Polygon3DBox[CompressedData["
1:eJwtnAW4HMUShWf3kp3lzrI3uLs/grs7wSW4J7i7PFwe7u7uHtzdNcGDQ3AI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               "]], 
              Polygon3DBox[CompressedData["
1:eJwt13m8ldMex/HdrrN3zj4dGpCKDMl0K0OKZEyma7gXGaJBV0IqQ9xcDSQv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               "]], 
              
              Polygon3DBox[{{3224, 531, 753, 650, 2096, 4095}, {3280, 2126, 
               2110, 562, 316, 3276}}]}, 
             Annotation[#, "Charting`Private`Tag$42489#1"]& ]], Lighting -> 
           Automatic]}, {
          RGBColor[0, 0, 1], 
          EdgeForm[None], 
          StyleBox[
           GraphicsGroup3DBox[
            TagBox[{
              Polygon3DBox[CompressedData["
1:eJw1mnncTdX3xx+ee3P39ZzzbKFSJBkrKVIyJCWZCVFoRHNSyRAyZohEMktU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               "]], 
              Polygon3DBox[CompressedData["
1:eJwtm3W83VQWhR+8eyG5NDcPKQWKuxV3p+jg7hR3t6KDFnda3F0KFHcoxSnu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               "]], 
              Polygon3DBox[CompressedData["
1:eJwt2Hm8T9UexvEfzuGcw3GOyFDmoQgNaDBkjJBcUYmrSXP3GjIkQ8hYhkwJ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               "]], 
              
              Polygon3DBox[{{3655, 2647, 2711, 1319, 1354, 3692}, {3415, 3414,
                3915, 2555, 2556, 3916}, {3403, 3402, 3926, 2662, 2663, 
               3927}, {3667, 2673, 2231, 2232, 2674, 3668}, {3697, 2702, 2351,
                2352, 2703, 3698}, {3539, 2471, 2680, 3928, 3408, 3409}, {
               3417, 3416, 3918, 2559, 2560, 3919}, {3888, 2501, 2323, 2322, 
               2572, 3587}, {3639, 1419, 1393, 2259, 2621, 3638}}]}, 
             Annotation[#, "Charting`Private`Tag$42489#2"]& ]], Lighting -> 
           Automatic]}, {}, {}, {}, {}, {}}, {{
          GrayLevel[0], 
          
          Line3DBox[{451, 1, 443, 227, 2763, 16, 2766, 31, 2781, 46, 2796, 61,
            766}], 
          Line3DBox[{1515, 2, 1970, 344, 451}], 
          Line3DBox[{1517, 3, 1515}], 
          Line3DBox[{1519, 4, 1517}], 
          Line3DBox[{1520, 5, 1519}], 
          Line3DBox[{1521, 6, 1520}], 
          Line3DBox[{1522, 7, 1521}], 
          Line3DBox[{1523, 8, 1522}], 
          Line3DBox[{1525, 9, 1523}], 
          Line3DBox[{1527, 10, 1525}], 
          Line3DBox[{1529, 11, 1527}], 
          Line3DBox[{1531, 12, 1529}], 
          Line3DBox[{1532, 13, 1531}], 
          Line3DBox[{1533, 14, 1532}], 
          Line3DBox[{452, 15, 450, 358, 1533}], 
          Line3DBox[{2779, 30, 3032, 253, 452}], 
          Line3DBox[{2794, 45, 2779}], 
          Line3DBox[{2809, 60, 2794}], 
          
          Line3DBox[{491, 76, 2820, 91, 3067, 284, 106, 299, 2848, 121, 2860, 
           136, 2874, 151, 719}], 
          Line3DBox[{2818, 75, 2809}], 
          Line3DBox[{2832, 90, 2818}], 
          Line3DBox[{2846, 105, 2832}], 
          Line3DBox[{312, 120, 296, 2846}], 
          Line3DBox[{2872, 135, 3081, 312}], 
          Line3DBox[{2883, 150, 2872}], 
          Line3DBox[{2884, 165, 2897, 180, 789}], 
          Line3DBox[{2895, 164, 2883}], 
          Line3DBox[{2910, 179, 2895}], 
          
          Line3DBox[{460, 195, 3111, 341, 453, 210, 447, 340, 1670, 211, 1671,
            212, 1672, 213, 1673, 214, 1674, 215, 1675, 216, 1676, 217, 509, 
           526, 2108, 749}], 
          Line3DBox[{2921, 194, 2910}], 
          
          Line3DBox[{1677, 219, 1678, 220, 1679, 221, 1680, 222, 1681, 223, 
           1969, 343, 454, 224, 449, 342, 2935, 209, 2921}], 
          Line3DBox[{460, 3184, 574}], 
          Line3DBox[{577, 466, 1677}], 
          Line3DBox[{491, 3200, 595}], 
          Line3DBox[{599, 503, 2884}]}, {
          GrayLevel[0], 
          
          Line3DBox[{1152, 876, 1148, 1101, 3294, 891, 3308, 906, 3323, 921, 
           3338, 936, 1423}], 
          Line3DBox[{2167, 877, 2580, 1127, 1152}], 
          Line3DBox[{2169, 878, 2167}], 
          Line3DBox[{2171, 879, 2169}], 
          Line3DBox[{2173, 880, 2171}], 
          Line3DBox[{2175, 881, 2173}], 
          Line3DBox[{2177, 882, 2175}], 
          Line3DBox[{2179, 883, 2177}], 
          Line3DBox[{2183, 884, 2180, 2179}], 
          Line3DBox[{2185, 885, 2183}], 
          Line3DBox[{2187, 886, 2185}], 
          Line3DBox[{2189, 887, 2187}], 
          Line3DBox[{2191, 888, 2189}], 
          Line3DBox[{2193, 889, 2191}], 
          Line3DBox[{1153, 890, 1149, 1128, 2193}], 
          Line3DBox[{3321, 905, 3574, 1103, 1153}], 
          Line3DBox[{3336, 920, 3321}], 
          Line3DBox[{3351, 935, 3336}], 
          
          Line3DBox[{1189, 951, 3362, 966, 3376, 981, 3392, 3393, 996, 3420, 
           1011, 3432, 1026, 1391}], 
          Line3DBox[{3360, 950, 3351}], 
          Line3DBox[{3374, 965, 3360}], 
          Line3DBox[{3389, 980, 3374}], 
          Line3DBox[{3418, 995, 1132, 3389}], 
          Line3DBox[{3430, 1010, 3582, 1112, 3418}], 
          Line3DBox[{3440, 1025, 3430}], 
          Line3DBox[{3441, 1040, 3454, 1055, 1425}], 
          Line3DBox[{3452, 1039, 3440}], 
          Line3DBox[{3467, 1054, 3452}], 
          
          Line3DBox[{1207, 1070, 3594, 1124, 1154, 1085, 1150, 1141, 2358, 
           1086, 2359, 1087, 2360, 1088, 2361, 1089, 2362, 1090, 2363, 1091, 
           2364, 1092, 2693, 2694, 1387}], 
          Line3DBox[{3478, 1069, 3467}], 
          
          Line3DBox[{2365, 1093, 2366, 1094, 2367, 1095, 2368, 1096, 2369, 
           1097, 2579, 1126, 1155, 1098, 1151, 1142, 3492, 1084, 3478}], 
          Line3DBox[{1189, 3640, 1293}], 
          Line3DBox[{1298, 1204, 3441}], 
          Line3DBox[{1207, 3652, 1299}], 
          Line3DBox[{1304, 1216, 2365}]}, {}, {
          GrayLevel[0.2], 
          
          Line3DBox[{2763, 3178, 3179, 3112, 1682, 3166, 3017, 3113, 4071, 
           2936, 3167, 3019, 3114, 4072, 2937, 3168, 3770, 3935, 3115, 2938, 
           3169, 3772, 3936, 3116, 2939, 3170, 3774, 3937, 3117, 2940, 3171, 
           4093, 3022, 3118, 2941, 3172, 3024, 3119, 3733, 4053, 3173, 3026, 
           3120, 4073, 2942, 3174, 3028, 3121, 4074, 2943, 3175, 3030, 3122, 
           4075, 2944, 3176, 3775, 3938, 3123, 2945, 3177, 3777, 3939, 3124, 
           2946, 2764, 3779, 3940, 3125, 3180, 2947, 3032}], 
          
          Line3DBox[{2766, 3016, 3734, 4050, 2765, 3018, 1690, 2767, 3020, 
           3941, 2948, 2768, 3771, 3942, 2949, 2769, 3773, 3943, 2950, 2770, 
           4051, 3021, 2951, 2771, 4052, 3023, 2952, 2772, 3025, 3735, 4054, 
           2773, 3027, 3736, 4055, 2774, 3029, 3944, 2953, 2775, 3031, 3945, 
           2954, 2776, 3776, 3946, 2955, 2777, 3778, 3947, 2956, 2778, 4056, 
           3033, 2957, 2779}], 
          
          Line3DBox[{2781, 3737, 3996, 2780, 3738, 3997, 2782, 1698, 2783, 
           3948, 2958, 2784, 3949, 2959, 2785, 3950, 2960, 2786, 3951, 2961, 
           2787, 3739, 3998, 2788, 3740, 3999, 2789, 3741, 4000, 2790, 3952, 
           2962, 2791, 3953, 2963, 2792, 3954, 2964, 2793, 3955, 2965, 2794}], 
          
          Line3DBox[{2796, 3742, 4001, 2795, 3743, 4002, 2797, 3744, 4003, 
           2798, 1713, 2799, 3956, 2966, 2800, 3957, 2967, 2801, 3958, 2968, 
           2802, 3745, 4004, 2803, 3746, 4005, 2804, 3747, 4006, 2805, 3748, 
           4007, 2806, 3959, 2969, 2807, 3960, 2970, 2808, 3961, 2971, 2809}], 
          
          Line3DBox[{2818, 2973, 3963, 2817, 2972, 3962, 2816, 4014, 3753, 
           2815, 4013, 3752, 2814, 4012, 3751, 2813, 4011, 3750, 2812, 4010, 
           3749, 2811, 3202, 3201, 4102, 2810, 3290}], 
          
          Line3DBox[{2820, 3034, 3035, 4057, 2819, 3037, 4015, 3781, 2821, 
           3039, 4016, 3783, 2822, 3785, 4017, 3041, 2823, 3787, 4018, 3043, 
           2824, 1867, 3045, 2825, 4058, 3047, 3203, 3213, 3247, 3212, 3234, 
           3266, 4059, 3831}], 
          
          Line3DBox[{2832, 3064, 3063, 4061, 2831, 3061, 4022, 3797, 2830, 
           3059, 4021, 3795, 2829, 3793, 4020, 3057, 2828, 3791, 4019, 3055, 
           2827, 4060, 3053, 3052, 2826, 4107, 3050, 3049, 3286}], 
          
          Line3DBox[{106, 373, 1596, 107, 374, 1597, 108, 375, 1598, 109, 
           1985, 376, 110, 1986, 377, 111, 1987, 378, 112, 1988, 379, 113, 
           544, 380, 3284}], 
          
          Line3DBox[{2846, 3065, 3138, 4081, 3799, 2845, 3062, 3137, 4080, 
           3798, 2844, 3060, 3136, 4079, 3796, 2843, 3794, 4028, 3135, 3058, 
           2842, 3792, 4027, 3134, 3056, 2841, 3790, 4026, 3133, 3054, 2840, 
           2075, 3219, 3214, 3285}], 
          
          Line3DBox[{2848, 3066, 3139, 4082, 2974, 2847, 3068, 3140, 4083, 
           2975, 2849, 3069, 3141, 4084, 2976, 2850, 3800, 3964, 3142, 2977, 
           2851, 3801, 3965, 3143, 2978, 2852, 3802, 3966, 3144, 2979, 2853, 
           1904, 3145, 2980, 3215, 3216, 3283}], 
          
          Line3DBox[{120, 386, 1991, 119, 385, 1990, 118, 384, 1989, 117, 
           1602, 383, 116, 1601, 382, 115, 1600, 381, 114, 1599, 525, 868}], 
          
          Line3DBox[{2860, 3073, 3754, 4062, 2859, 3074, 3970, 2987, 2861, 
           3075, 3971, 2988, 2862, 3806, 3972, 2989, 2863, 3807, 3973, 2990, 
           2864, 3808, 3974, 2991, 2865, 4063, 3076, 3277}], 
          
          Line3DBox[{2872, 2997, 3082, 4065, 2871, 2996, 3978, 3810, 2870, 
           2995, 3977, 3809, 2869, 2994, 3976, 3080, 2868, 2993, 3975, 3079, 
           2867, 1759, 3078, 2866, 4064, 3755, 3077, 3183, 2992, 3211, 3253, 
           3292}], 
          
          Line3DBox[{2874, 3756, 4029, 2873, 3757, 4030, 2875, 3193, 3259, 
           4112, 3256, 3204, 3826, 3979, 3268, 3240, 3205, 3246, 4103, 3194, 
           3278}], 
          
          Line3DBox[{2883, 3003, 3983, 2882, 3002, 3982, 2881, 3001, 3981, 
           2880, 3000, 3980, 2879, 1766, 2878, 4032, 3759, 2877, 4031, 3758, 
           2876, 2999, 3196, 4104, 3206, 2998, 3195, 4110, 3273, 3287}], 
          
          Line3DBox[{2884, 3197, 3760, 4097, 3207, 3198, 3761, 4098, 3208, 
           3199, 3762, 4099, 3255, 3984, 3004, 2885, 3985, 3005, 2886, 3986, 
           3006, 2887, 3987, 3007, 2888, 3763, 4033, 2889, 3764, 4034, 2890, 
           3765, 4035, 2891, 1781, 2892, 3988, 3008, 2893, 3989, 3009, 2894, 
           3990, 3010, 2895}], 
          
          Line3DBox[{2897, 3221, 3222, 4108, 2896, 3225, 3226, 4109, 2898, 
           3228, 2088, 2899, 3827, 4036, 3229, 2900, 3991, 3011, 2901, 3992, 
           3012, 2902, 3993, 3013, 2903, 3766, 4037, 2904, 3767, 4038, 2905, 
           3768, 4039, 2906, 3769, 4040, 2907, 1795, 2908, 3994, 3014, 2909, 
           3995, 3015, 2910}], 
          
          Line3DBox[{2921, 3109, 3108, 4070, 2920, 3106, 1961, 2919, 3104, 
           4044, 3821, 2918, 3819, 4043, 3102, 2917, 3817, 4042, 3100, 2916, 
           4069, 3098, 3097, 2915, 4068, 3096, 3095, 2914, 3094, 3093, 4067, 
           2913, 3091, 3090, 4066, 2912, 3257, 4041, 3830, 2911, 3252, 3232, 
           3270, 3251, 3230, 4111, 3254, 3269, 3231, 3291}], 
          
          Line3DBox[{2935, 3110, 3165, 1967, 2934, 3107, 3164, 4092, 3823, 
           2933, 3105, 3163, 4091, 3822, 2932, 3820, 4049, 3162, 3103, 2931, 
           3818, 4048, 3161, 3101, 2930, 3816, 4047, 3160, 3099, 2929, 4094, 
           3258, 3159, 3210, 3209, 4105, 2928, 3272, 3288}], 
          
          Line3DBox[{3067, 3036, 3126, 4023, 3780, 2833, 3038, 3127, 4024, 
           3782, 2834, 3040, 3128, 4025, 3784, 2835, 3786, 4076, 3129, 3042, 
           2836, 3788, 4077, 3130, 3044, 2837, 3789, 4078, 3131, 3046, 2838, 
           1873, 3132, 3048, 2839, 3051, 3282}], 
          
          Line3DBox[{3081, 2986, 3152, 3969, 3805, 2858, 2985, 3151, 3968, 
           3804, 2857, 2984, 3150, 3967, 3803, 2856, 2983, 4087, 3149, 3072, 
           2855, 2982, 4086, 3148, 3071, 2854, 2981, 4085, 3147, 3070, 3220, 
           1751, 3146, 3274, 3289}], 
          
          Line3DBox[{3111, 3181, 3182, 3153, 1935, 2922, 3086, 3154, 4045, 
           3811, 2923, 3087, 3155, 4046, 3812, 2924, 3813, 4088, 3156, 3088, 
           2925, 3814, 4089, 3157, 3089, 2926, 3815, 4090, 3158, 3092, 2927, 
           4106, 3217, 3260, 3233, 3218, 3248, 3271, 3281}], 
          
          Line3DBox[{3184, 3223, 3083, 3249, 3275, 3084, 3224, 4095, 3235, 
           3267, 3227, 3085, 3250, 3276, 3280}], 
          
          Line3DBox[{3200, 3236, 3185, 3186, 4100, 3241, 3261, 3237, 3187, 
           3188, 4101, 3242, 3262, 3238, 3189, 4008, 3824, 3243, 3263, 3828, 
           3825, 4009, 3190, 3244, 3264, 3829, 2041, 3191, 3245, 3265, 4096, 
           3239, 3192, 3279}], 
          
          Line3DBox[{3294, 3573, 2370, 3293, 4192, 3493, 3295, 4193, 3494, 
           3296, 4194, 3495, 3297, 4195, 3496, 3298, 4196, 3497, 3299, 4197, 
           3498, 3300, 4198, 3832, 4113, 3301, 4199, 3499, 3302, 4200, 3500, 
           3303, 4201, 3501, 3304, 4202, 3502, 3305, 4203, 3503, 3306, 3912, 
           4282, 3596, 3504, 3574}], 
          
          Line3DBox[{3308, 3833, 4114, 3307, 2385, 3309, 4204, 3505, 3310, 
           4205, 3506, 3311, 4206, 3507, 3312, 4207, 3508, 3313, 4208, 3509, 
           3314, 4209, 3834, 4115, 3315, 3835, 4116, 3316, 4210, 3510, 3317, 
           4211, 3511, 3318, 4212, 3512, 3319, 4213, 3513, 3320, 4214, 3575, 
           3514, 3321}], 
          
          Line3DBox[{3323, 3836, 4117, 3322, 3837, 4118, 3324, 2400, 3325, 
           4215, 3515, 3326, 4216, 3516, 3327, 4217, 3517, 3328, 4218, 3518, 
           3329, 4219, 3838, 4119, 3330, 3839, 4120, 3331, 3840, 4121, 3332, 
           4220, 3519, 3333, 4221, 3520, 3334, 4222, 3521, 3335, 4223, 3522, 
           3336}], 
          
          Line3DBox[{3338, 3841, 4122, 3337, 3842, 4123, 3339, 3843, 4124, 
           3340, 2416, 3341, 4224, 3523, 3342, 4225, 3524, 3343, 4226, 3525, 
           3344, 4227, 3844, 4125, 3345, 3845, 4126, 3346, 3846, 4127, 3347, 
           3847, 4128, 3348, 4228, 3526, 3349, 4229, 3527, 3350, 4230, 3528, 
           3351}], 
          
          Line3DBox[{3360, 3530, 4233, 3359, 3529, 4232, 3358, 4133, 3850, 
           3357, 4132, 3849, 3356, 4131, 3848, 3355, 4130, 3671, 3670, 3354, 
           4129, 3668, 3667, 4231, 3353, 3642, 3641, 4314, 3352, 3732}], 
          
          Line3DBox[{3362, 3851, 4134, 3361, 3852, 4135, 3363, 3853, 4136, 
           3364, 3854, 4137, 3365, 3855, 4138, 3366, 2444, 3367, 4234, 3643, 
           3657, 3676, 3644, 3689, 3707, 4306, 3934}], 
          
          Line3DBox[{3374, 3531, 4235, 3373, 4143, 3859, 3372, 4142, 3858, 
           3371, 4141, 3857, 3370, 4140, 3856, 3369, 4139, 3658, 3672, 1243, 
           3368, 4298, 1240, 3669, 3606, 3728}], 
          
          Line3DBox[{3376, 3860, 4144, 3375, 3861, 4145, 3377, 3862, 4146, 
           3378, 3863, 4147, 3379, 3864, 4148, 3380, 3865, 4149, 3381, 2458, 
           3382, 4236, 3576, 3722}], 
          
          Line3DBox[{3389, 3580, 4277, 3917, 3388, 3578, 4275, 3914, 3387, 
           4152, 3868, 3386, 4151, 3867, 3385, 4150, 3866, 3384, 3913, 4274, 
           3577, 3383, 4288, 3638, 3639, 3725}], 
          
          Line3DBox[{3393, 4237, 3532, 3391, 4238, 3533, 3395, 4239, 3534, 
           3397, 4240, 3535, 3399, 4241, 3536, 3401, 4242, 3537, 3403, 3927, 
           4295, 3660, 3538, 3405, 4308, 3695, 3716}], 
          
          Line3DBox[{3418, 3581, 3598, 4278, 3918, 3416, 3579, 3597, 4276, 
           3915, 3414, 4161, 3877, 3412, 4160, 3876, 3410, 4159, 3875, 3408, 
           3928, 4299, 3673, 3406, 3932, 4317, 3726}], 
          
          Line3DBox[{3420, 3878, 4162, 3419, 4246, 3545, 3421, 4247, 3546, 
           3422, 4248, 3547, 3423, 4249, 3548, 3424, 3921, 4285, 3549, 3607, 
           4287, 3636, 3714, 3637, 3700, 3723}], 
          
          Line3DBox[{3430, 3555, 3583, 4252, 3429, 3554, 4279, 3920, 3428, 
           3553, 4251, 3427, 3552, 4280, 3602, 3584, 3426, 3551, 4250, 3425, 
           2481, 3664, 3665, 4297, 3879, 3666, 3661, 3663, 3662, 4296, 3601, 
           3550, 3614, 3699, 3729}], 
          
          Line3DBox[{3432, 3880, 4163, 3431, 3881, 4164, 3433, 3625, 3701, 
           3931, 4309, 3647, 3626, 4301, 3709, 3930, 3648, 3690, 3924, 4302, 
           3717}], 
          
          Line3DBox[{3440, 3561, 4257, 3439, 3560, 4256, 3438, 3559, 4255, 
           3437, 3558, 4281, 3585, 3436, 2489, 3605, 3590, 3435, 4166, 3883, 
           3604, 3588, 3434, 4165, 3882, 3603, 3586, 4254, 3615, 3557, 3608, 
           4253, 3649, 3556, 3627, 4320, 3712, 3730}], 
          
          Line3DBox[{3441, 3628, 3884, 4289, 3650, 3629, 3885, 4290, 3651, 
           3630, 3886, 4310, 3694, 3887, 4304, 3442, 4258, 3562, 3443, 4259, 
           3563, 3444, 4260, 3564, 3445, 4261, 3587, 3888, 4167, 3446, 3589, 
           3889, 4168, 3447, 3591, 3890, 4169, 3448, 2504, 3449, 4262, 3565, 
           3450, 4263, 3566, 3451, 4264, 3567, 3452}], 
          
          Line3DBox[{3454, 3891, 4170, 3453, 3892, 4171, 3455, 3893, 4172, 
           3456, 3894, 4173, 3457, 4265, 3568, 3458, 4266, 3569, 3459, 4267, 
           3570, 3460, 4268, 3895, 4174, 3461, 3896, 4175, 3462, 3897, 4176, 
           3463, 3898, 4177, 3464, 2520, 3465, 4269, 3571, 3466, 4270, 3572, 
           3467}], 
          
          Line3DBox[{3478, 3610, 3609, 4272, 3477, 2533, 3476, 4182, 3903, 
           3475, 4181, 3902, 3474, 4180, 3901, 3473, 4179, 3900, 3472, 4178, 
           3899, 4271, 3471, 3654, 3653, 4293, 3470, 3635, 3634, 4291, 3469, 
           3696, 4305, 3933, 3468, 3711, 4318, 3693, 3710, 3731}], 
          
          Line3DBox[{3492, 3595, 3611, 3613, 2600, 3491, 3612, 4286, 3922, 
           3490, 4191, 3911, 3489, 4190, 3910, 3488, 4189, 3909, 3487, 3925, 
           4292, 3656, 3486, 4316, 3698, 3697, 4319, 3485, 3713, 3727}], 
          
          Line3DBox[{3582, 3544, 3600, 4284, 3919, 3417, 3543, 3599, 4283, 
           3916, 3415, 3542, 4245, 3413, 3541, 4244, 3411, 3540, 4243, 3409, 
           3539, 4300, 3675, 3674, 3407, 2470, 3646, 3724}], 
          
          Line3DBox[{3594, 3592, 3593, 4183, 3479, 3904, 4184, 3480, 3905, 
           4185, 3481, 3906, 4186, 3482, 3907, 4187, 3483, 3908, 4188, 3484, 
           4273, 3655, 3692, 3715, 3721}], 
          
          Line3DBox[{3640, 3677, 3616, 3617, 4311, 3684, 3702, 3678, 3618, 
           3619, 4312, 3685, 3703, 3679, 3620, 3621, 4313, 3686, 3704, 3680, 
           3622, 4303, 3923, 3687, 3705, 3929, 2606, 3623, 3688, 3706, 4307, 
           3681, 3624, 3718}], 
          
          Line3DBox[{3652, 3682, 3631, 3632, 4315, 3691, 3708, 3683, 3633, 
           3720}], 
          
          Line3DBox[{3719, 3645, 2697, 3404, 3659, 4294, 3926, 3402, 4158, 
           3874, 3400, 4157, 3873, 3398, 4156, 3872, 3396, 4155, 3871, 3394, 
           4154, 3870, 3390, 4153, 3869, 3392}]}, {
          GrayLevel[0.2], 
          
          Line3DBox[{1515, 1813, 2006, 1683, 4071, 1516, 1814, 1690, 1535, 
           3997, 1697, 1549, 4002, 1711, 1563, 2142}], 
          
          Line3DBox[{1517, 1815, 2007, 1684, 4072, 1518, 1816, 1691, 3941, 
           1536, 1698, 1550, 4003, 1712, 1564, 2143}], 
          
          Line3DBox[{1519, 1817, 2008, 1818, 3935, 1971, 1819, 1820, 3942, 
           1537, 1699, 3948, 1551, 1713, 1565, 2144}], 
          
          Line3DBox[{1520, 1821, 2009, 1822, 3936, 1972, 1823, 1824, 3943, 
           1538, 1700, 3949, 1552, 1714, 3956, 1566, 2103, 2163}], 
          
          Line3DBox[{1521, 1825, 2010, 1826, 3937, 1973, 1827, 4051, 1828, 
           1539, 1701, 3950, 1553, 1715, 3957, 1567, 2104, 2164}], 
          
          Line3DBox[{1522, 1829, 2011, 4093, 1830, 1974, 1831, 4052, 1832, 
           1540, 1702, 3951, 1554, 1716, 3958, 1568, 2065, 4102, 2132}], 
          
          Line3DBox[{8, 421, 3172, 23, 2772, 38, 2787, 53, 2802, 68, 2811, 
           83}], 
          
          Line3DBox[{1523, 1833, 2012, 4053, 1685, 1524, 1834, 4054, 1692, 
           1541, 3998, 1703, 1555, 4004, 1717, 1569, 4010, 1727, 1582, 1875, 
           4107, 2080, 2081, 1737, 1592, 2075, 2076, 2073, 2105, 2074, 1744, 
           1599, 2083, 2084, 2082, 1751, 1606, 1925, 4064, 1758, 1616, 4031, 
           1764, 1629, 4033, 1778, 1643, 4037, 1791, 1656, 1950, 4068, 1801, 
           1666, 2113, 4094, 2025, 2114, 2079, 2134}], 
          
          Line3DBox[{1525, 1835, 2013, 1686, 4073, 1526, 1836, 4055, 1693, 
           1542, 3999, 1704, 1556, 4005, 1718, 1570, 4011, 1728, 1583, 1876, 
           4060, 1738, 1593, 4026, 1877, 1745, 1600, 1905, 1752, 4085, 1607, 
           1926, 1759, 1617, 4032, 1765, 1630, 4034, 1779, 1644, 4038, 1792, 
           1657, 1951, 4069, 1802, 1667, 4047, 1952, 2026, 1808, 1677}], 
          
          Line3DBox[{1527, 1837, 2014, 1687, 4074, 1528, 1838, 1694, 3944, 
           1543, 4000, 1705, 1557, 4006, 1719, 1571, 4012, 1729, 1584, 4019, 
           1878, 1739, 1594, 4027, 1879, 1746, 1601, 1906, 1753, 4086, 1608, 
           1927, 1760, 3975, 1618, 1766, 1631, 4035, 1780, 1645, 4039, 1793, 
           1658, 4042, 1953, 1803, 1668, 4048, 1954, 2027, 1809, 1678}], 
          
          Line3DBox[{1529, 1839, 2015, 1688, 4075, 1530, 1840, 1695, 3945, 
           1544, 1706, 3952, 1558, 4007, 1720, 1572, 4013, 1730, 1585, 4020, 
           1880, 1740, 1595, 4028, 1881, 1747, 1602, 1907, 1754, 4087, 1609, 
           1928, 1761, 3976, 1619, 1767, 3980, 1632, 1781, 1646, 4040, 1794, 
           1659, 4043, 1955, 1804, 1669, 4049, 1956, 2028, 1810, 1679}], 
          
          Line3DBox[{1531, 1841, 2016, 1842, 3938, 1975, 1843, 1844, 3946, 
           1545, 1707, 3953, 1559, 1721, 3959, 1573, 4014, 1731, 1586, 4021, 
           1882, 1883, 1982, 4079, 1884, 1885, 1989, 1908, 1909, 3967, 1996, 
           1929, 1930, 3977, 1620, 1768, 3981, 1633, 1782, 3988, 1647, 1795, 
           1660, 4044, 1957, 1958, 2002, 4091, 1959, 2029, 1960, 1680}], 
          
          Line3DBox[{1532, 1845, 2017, 1846, 3939, 1976, 1847, 1848, 3947, 
           1546, 1708, 3954, 1560, 1722, 3960, 1574, 1732, 3962, 1587, 4022, 
           1886, 1887, 1983, 4080, 1888, 1889, 1990, 1910, 1911, 3968, 1997, 
           1931, 1932, 3978, 1621, 1769, 3982, 1634, 1783, 3989, 1648, 1796, 
           3994, 1661, 1961, 1962, 2003, 4092, 1963, 2030, 1964, 1681}], 
          
          Line3DBox[{1533, 1849, 1850, 3940, 1977, 1851, 4056, 1852, 1547, 
           1709, 3955, 1561, 1723, 3961, 1575, 1733, 3963, 1588, 1890, 4061, 
           1891, 1984, 4081, 1892, 1893, 1991, 1912, 1913, 3969, 1998, 1933, 
           4065, 1934, 1622, 1770, 3983, 1635, 1784, 3990, 1649, 1797, 3995, 
           1662, 1965, 4070, 1966, 2004, 1967, 1968, 1969}], 
          
          Line3DBox[{1670, 1805, 2018, 1935, 1663, 1798, 2031, 2086, 4095, 
           2096, 2158}], 
          
          Line3DBox[{1671, 1806, 2019, 1936, 4045, 1664, 1799, 2032, 2110, 
           2126}], 
          
          Line3DBox[{1672, 1807, 2020, 1938, 4046, 1665, 1800, 2033, 1937, 
           2127}], 
          
          Line3DBox[{1673, 1942, 2021, 1941, 4088, 1999, 1940, 2034, 2095, 
           1939, 2138}], 
          
          Line3DBox[{1674, 1944, 2022, 1943, 4089, 2000, 2054, 2058, 2112, 
           2130}], 
          
          Line3DBox[{1675, 1947, 2023, 1946, 4090, 2001, 2055, 2097, 2056, 
           2131}], 
          Line3DBox[{217, 433, 2136}], 
          Line3DBox[{1676, 1949, 2024, 2078, 4106, 2077, 2139}], 
          
          Line3DBox[{1970, 1811, 2005, 1682, 1514, 1812, 4050, 1689, 1534, 
           3996, 1696, 1548, 4001, 1710, 1562, 2141}], 
          Line3DBox[{2108, 2137}], 
          
          Line3DBox[{2118, 3979, 2046, 2068, 2045, 1613, 3972, 1918, 1917, 
           1992, 3964, 1898, 1897, 1985, 1862, 1861, 4076, 1978, 1860, 1859, 
           4017, 1579, 2040, 2062, 2098, 2039, 4009, 2122}], 
          
          Line3DBox[{2120, 2037, 4101, 2060, 1725, 1577, 4015, 1855, 1735, 
           1590, 4024, 1856, 1742, 1597, 1895, 1749, 4083, 1604, 1915, 1756, 
           3970, 1611, 4030, 1763, 1624, 2125}], 
          
          Line3DBox[{2121, 4008, 2038, 2061, 1726, 1578, 4016, 1857, 1736, 
           1591, 4025, 1858, 1743, 1598, 1896, 1750, 4084, 1605, 1916, 1757, 
           3971, 1612, 2044, 2067, 2109, 4112, 2161}], 
          
          Line3DBox[{2123, 2041, 2099, 2063, 2042, 1580, 4018, 1863, 1864, 
           1979, 4077, 1865, 1866, 1986, 1899, 1900, 3965, 1993, 1919, 1920, 
           3973, 1614, 2047, 2069, 4103, 2048, 2119}], 
          
          Line3DBox[{2124, 1623, 1762, 4029, 1610, 1755, 4062, 1914, 1603, 
           4082, 1748, 1894, 1596, 1741, 1854, 4023, 1589, 1734, 4057, 1853, 
           1576, 1724, 2059, 4100, 2101, 2160}], 
          
          Line3DBox[{2128, 4059, 457, 98, 2839, 542, 113, 512, 3215, 128, 
           724}], 
          
          Line3DBox[{2129, 2116, 2094, 1615, 3974, 1922, 1921, 1994, 3966, 
           1902, 1901, 1987, 1870, 1869, 4078, 1980, 1868, 1867, 1581, 2043, 
           2064, 4096, 2100, 2159}], 
          
          Line3DBox[{2133, 4105, 202, 2914, 187, 2903, 172, 2888, 157, 2876, 
           143, 3183, 458, 2149}], 
          Line3DBox[{2135, 2117, 2066, 1871, 4058, 1872, 1981, 1873, 1874, 
           1988, 1903, 1904, 1995, 1923, 4063, 1924, 2093, 2157}], 
          
          Line3DBox[{2140, 1625, 1774, 3984, 1639, 4036, 2089, 2090, 2091, 
           2092, 4111, 2156}], 
          
          Line3DBox[{2145, 2052, 2072, 4098, 1772, 1637, 2087, 4109, 1786, 
           1651, 2155}], 
          
          Line3DBox[{2146, 2053, 4099, 1773, 1638, 2088, 1787, 1652, 2115, 
           2147}], 
          
          Line3DBox[{2148, 2111, 4041, 1653, 3991, 1788, 1640, 3985, 1775, 
           1626, 2102, 2162}], 
          
          Line3DBox[{2150, 2057, 2036, 4067, 1948, 1655, 3993, 1790, 1642, 
           3987, 1777, 1628, 2051, 4104, 2070, 2106, 2050, 2152}], 
          
          Line3DBox[{2151, 2035, 4066, 1945, 1654, 3992, 1789, 1641, 3986, 
           1776, 1627, 2049, 4110, 2107, 2165}], 
          
          Line3DBox[{2153, 2071, 4097, 1771, 1636, 2085, 4108, 1785, 1650, 
           2154}], 
          
          Line3DBox[{2167, 2371, 4192, 2168, 2385, 2195, 4118, 2399, 2210, 
           4123, 2414, 2225, 2737}], 
          
          Line3DBox[{2169, 2372, 4193, 2170, 2386, 4204, 2196, 2400, 2211, 
           4124, 2415, 2226, 2738}], 
          
          Line3DBox[{2171, 2373, 4194, 2172, 2387, 4205, 2197, 2401, 4215, 
           2212, 2416, 2227, 2739}], 
          
          Line3DBox[{2173, 2374, 4195, 2174, 2388, 4206, 2198, 2402, 4216, 
           2213, 2417, 4224, 2228, 2688, 2759}], 
          
          Line3DBox[{2175, 2375, 4196, 2176, 2389, 4207, 2199, 2403, 4217, 
           2214, 2418, 4225, 2229, 2689, 2760}], 
          
          Line3DBox[{2177, 2376, 4197, 2178, 2390, 4208, 2200, 2404, 4218, 
           2215, 2419, 4226, 2230, 2629, 4314, 2729}], 
          
          Line3DBox[{2179, 2377, 4198, 2181, 2391, 4209, 2201, 2405, 4219, 
           2216, 2420, 4227, 2231, 2673, 4231, 2675, 2676, 2589, 2745}], 
          
          Line3DBox[{2183, 2379, 4199, 2184, 4116, 2393, 2203, 4120, 2407, 
           2218, 4126, 2422, 2233, 2679, 4130, 2433, 2246, 2659, 4139, 2446, 
           2260, 4274, 2552, 2460, 2274, 4299, 2680, 2471, 4300, 2285, 2668, 
           2481, 2296, 2573, 4166, 2488, 2309, 2574, 4168, 2502, 2324, 4175, 
           2517, 2339, 4179, 2529, 2353, 4292, 2650, 2540, 2365}], 
          
          Line3DBox[{2185, 2380, 4200, 2186, 2394, 4210, 2204, 4121, 2408, 
           2219, 4127, 2423, 2234, 4131, 2434, 2247, 4140, 2447, 2261, 4150, 
           2461, 2275, 4159, 2472, 4243, 2286, 2482, 4250, 2297, 2575, 2489, 
           2310, 2576, 4169, 2503, 2325, 4176, 2518, 2340, 4180, 2530, 2354, 
           4189, 2541, 2366}], 
          
          Line3DBox[{2187, 2381, 4201, 2188, 2395, 4211, 2205, 2409, 4220, 
           2220, 4128, 2424, 2235, 4132, 2435, 2248, 4141, 2448, 2262, 4151, 
           2462, 2276, 4160, 2473, 4244, 2287, 2565, 2483, 4280, 2298, 2566, 
           2490, 4281, 2311, 2504, 2326, 4177, 2519, 2341, 4181, 2531, 2355, 
           4190, 2542, 2367}], 
          
          Line3DBox[{2189, 2382, 4202, 2190, 2396, 4212, 2206, 2410, 4221, 
           2221, 2425, 4228, 2236, 4133, 2436, 2249, 4142, 2449, 2263, 4152, 
           2463, 2277, 4161, 2474, 4245, 2288, 2484, 4251, 2299, 2491, 4255, 
           2312, 2505, 4262, 2327, 2520, 2342, 4182, 2532, 2356, 4191, 2543, 
           2368}], 
          
          Line3DBox[{2191, 2383, 4203, 2192, 2397, 4213, 2207, 2411, 4222, 
           2222, 2426, 4229, 2237, 2437, 4232, 2250, 4143, 2450, 2264, 4275, 
           2553, 2554, 2583, 4276, 2555, 2556, 4283, 2585, 2561, 2562, 4279, 
           2300, 2492, 4256, 2313, 2506, 4263, 2328, 2521, 4269, 2343, 2533, 
           2357, 4286, 2597, 2598, 2369}], 
          
          Line3DBox[{2193, 2546, 2547, 4282, 2581, 2548, 4214, 2549, 2208, 
           2412, 4223, 2223, 2427, 4230, 2238, 2438, 4233, 2251, 2451, 4235, 
           2265, 4277, 2557, 2558, 2584, 4278, 2559, 2560, 4284, 2586, 2563, 
           4252, 2564, 2301, 2493, 4257, 2314, 2507, 4264, 2329, 2522, 4270, 
           2344, 2594, 4272, 2595, 2596, 2600, 2601, 2599, 2578, 2579}], 
          
          Line3DBox[{2358, 2534, 4183, 2577, 2345, 2523, 2641, 4315, 2686, 
           2757}], 
          Line3DBox[{2359, 2535, 4184, 2346, 2524, 2642, 2731}], 
          Line3DBox[{2360, 2536, 4185, 2347, 2525, 2643, 2616, 2723}], 
          Line3DBox[{2361, 2537, 4186, 2348, 2526, 2644, 2617, 2724}], 
          Line3DBox[{2362, 2538, 4187, 2349, 2701, 2732}], 
          Line3DBox[{2363, 2539, 4188, 2350, 2707, 2733}], 
          Line3DBox[{2364, 2648, 4273, 2647, 2711, 2715}], 
          
          Line3DBox[{2580, 2545, 2370, 2166, 4114, 2384, 2194, 4117, 2398, 
           2209, 4122, 2413, 2224, 2736}], 
          Line3DBox[{2694, 2716}], 
          
          Line3DBox[{2713, 4301, 2705, 2684, 2636, 2610, 2292, 4248, 2478, 
           2281, 4240, 2467, 4156, 2269, 2455, 4147, 2255, 2442, 4137, 2242, 
           2431, 2626, 2605, 4303, 2719}], 
          
          Line3DBox[{2717, 2603, 4312, 2624, 2429, 2240, 4135, 2440, 2253, 
           4145, 2453, 2267, 4154, 2465, 4238, 2279, 2476, 4246, 2290, 4164, 
           2486, 2303, 2722}], 
          
          Line3DBox[{2718, 2604, 4313, 2625, 2430, 2241, 4136, 2441, 2254, 
           4146, 2454, 2268, 4155, 2466, 4239, 2280, 2477, 4247, 2291, 2609, 
           2635, 4309, 2695, 2756}], 
          
          Line3DBox[{2720, 2606, 2682, 2627, 2607, 2243, 4138, 2443, 2256, 
           4148, 2456, 2270, 4157, 2468, 4241, 2282, 2479, 4249, 2293, 2611, 
           2637, 2612, 4302, 2714}], 
          
          Line3DBox[{2721, 2302, 2485, 4163, 2289, 2475, 4162, 2278, 4237, 
           2464, 4153, 2266, 2452, 4144, 2252, 2439, 4134, 2239, 2428, 2623, 
           4311, 2685, 2755}], 
          
          Line3DBox[{2725, 4306, 2632, 2653, 2652, 2696, 2550, 4236, 2551, 
           2633, 2697, 4308, 2699, 2709, 2710, 2730}], 
          
          Line3DBox[{2726, 2706, 2681, 2294, 4285, 2591, 2590, 2283, 4242, 
           2469, 4158, 2271, 2457, 4149, 2257, 2444, 2244, 2608, 2628, 4307, 
           2683, 2754}], 
          Line3DBox[{2727, 2649, 2704, 2712, 2693}], 
          
          Line3DBox[{2728, 2619, 4287, 2620, 2592, 2544, 2664, 4295, 2663, 
           2662, 4294, 2272, 2458, 2258, 2631, 4234, 2630, 2656, 2708, 2734}], 
          
          Line3DBox[{2735, 2304, 4304, 2497, 2318, 4173, 2511, 2333, 4318, 
           2690, 2761}], 
          
          Line3DBox[{2740, 2614, 2640, 4290, 2495, 2316, 4171, 2509, 2331, 
           2743}], 
          Line3DBox[{2741, 2615, 4310, 2496, 2317, 4172, 2510, 2332, 2744}], 
          Line3DBox[{2742, 2330, 2508, 4170, 2315, 2494, 4289, 2639, 2750}], 
          
          Line3DBox[{2746, 2700, 4305, 2334, 4265, 2512, 2319, 4258, 2498, 
           2305, 2687, 2758}], 
          
          Line3DBox[{2747, 2658, 4316, 2703, 2352, 2528, 4178, 2338, 2516, 
           4174, 2323, 2501, 4167, 2571, 2308, 2487, 4165, 2568, 2295, 2480, 
           4297, 2672, 2669, 2671, 2670, 2284, 2470, 2698, 4317, 2273, 2459, 
           2651, 2582, 2622, 4288, 2621, 2259, 2445, 2661, 2660, 2678, 4298, 
           2677, 2245, 2432, 4129, 2674, 2232, 2421, 4125, 2217, 2406, 4119, 
           2202, 2392, 4115, 2182, 2378, 4113, 2180}], 
          
          Line3DBox[{2748, 4319, 2702, 2351, 4271, 2527, 2337, 4268, 2515, 
           2322, 2572, 4261, 2570, 2588, 2569, 4254, 2602, 2567, 2665, 2666, 
           4296, 2667, 2587, 2634, 2749}], 
          
          Line3DBox[{2751, 2645, 4291, 2618, 2335, 4266, 2513, 2320, 4259, 
           2499, 2306, 2613, 4320, 2691, 2762}], 
          
          Line3DBox[{2752, 2654, 2692, 2655, 2638, 4253, 2593, 2307, 2500, 
           4260, 2321, 2514, 4267, 2336, 2646, 4293, 2657, 
           2753}]}, {}, {}, {}, {}, {}}}, VertexNormals -> CompressedData["
1:eJx0mnk4Ve/Xxo2RISGSFE3KlxQVIRYVEpUMFUmmMmYmIkKGSKbIEGXMVIYQ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        "]], {}}, Axes -> True, AxesLabel -> {None, None, None}, 
     AxesOrigin -> {Automatic, Automatic, Automatic}, 
     BoxRatios -> {1, 1, 0.4}, DisplayFunction -> Identity, FaceGrids -> None,
      FaceGridsStyle -> Automatic, ImageSize -> {360., 345.82714469098505`}, 
     Method -> {"DefaultBoundaryStyle" -> Directive[
         GrayLevel[0.3]], 
       "DefaultGraphicsInteraction" -> {
        "Version" -> 1.2, "TrackMousePosition" -> {True, False}, 
         "Effects" -> {
          "Highlight" -> {"ratio" -> 2}, "HighlightPoint" -> {"ratio" -> 2}, 
           "Droplines" -> {
            "freeformCursorMode" -> True, 
             "placement" -> {"x" -> "All", "y" -> "None"}}}}, 
       "RotationControl" -> "Globe"}, 
     PlotRange -> {{0, 1.57}, {0, 1.57}, {0., 0.9999998599092328}}, 
     PlotRangePadding -> {
       Scaled[0.02], 
       Scaled[0.02], 
       Scaled[0.02]}, SphericalRegion -> True, 
     Ticks -> {Automatic, Automatic, Automatic}, ViewAngle -> 
     0.4378228416173921, 
     ViewPoint -> {-0.9679846970412128, 
      0.021595276314273316`, -3.242304623309631}, 
     ViewVertical -> {
      0.9579503969671787, -0.02137141587165789, -0.28613685455401544`}], 
    FormBox[
     FormBox[
      TemplateBox[{"\"I(A:B)\"", "\"Min{I(B:E),I(A:E)}\""}, "SwatchLegend", 
       DisplayFunction -> (FormBox[
         StyleBox[
          StyleBox[
           PaneBox[
            TagBox[
             GridBox[{{
                TagBox[
                 GridBox[{{
                    GraphicsBox[
                    InsetBox[
                    Graphics3DBox[
                    SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, 
                    DirectedInfinity[1]}, 
                    PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, 
                    ImagePadding -> 0, {DefaultBaseStyle -> {"Graphics3D", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], Lighting -> Automatic, 
                    RGBColor[1, 0, 0]]}, Lighting -> Automatic, 
                    ImageSize -> {12, 12}, BoxStyle -> Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]}], Center, Center, 
                    ImageScaled[{1, 1}], 
                    BaseStyle -> {
                    Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
                    AspectRatio -> Full, ImageSize -> {12, 12}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.16666666666666669`] -> 
                    Baseline)], #, 
                    GraphicsBox[
                    InsetBox[
                    Graphics3DBox[
                    SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, 
                    DirectedInfinity[1]}, 
                    PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, 
                    ImagePadding -> 0, {DefaultBaseStyle -> {"Graphics3D", 
                    Directive[
                    EdgeForm[
                    Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]], 
                    PointSize[0.5], 
                    AbsoluteThickness[1.6], Lighting -> Automatic, 
                    RGBColor[0, 0, 1]]}, Lighting -> Automatic, 
                    ImageSize -> {12, 12}, BoxStyle -> Directive[
                    Opacity[0.3], 
                    GrayLevel[0]]}], Center, Center, 
                    ImageScaled[{1, 1}], 
                    BaseStyle -> {
                    Graphics3DBoxOptions -> {SphericalRegion -> False}}], 
                    AspectRatio -> Full, ImageSize -> {12, 12}, 
                    PlotRangePadding -> None, ImagePadding -> Automatic, 
                    BaselinePosition -> (Scaled[0.16666666666666669`] -> 
                    Baseline)], #2}}, 
                  GridBoxAlignment -> {
                   "Columns" -> {Center, Left}, "Rows" -> {{Baseline}}}, 
                  AutoDelete -> False, 
                  GridBoxDividers -> {
                   "Columns" -> {{False}}, "Rows" -> {{False}}}, 
                  GridBoxItemSize -> {
                   "Columns" -> {{All}}, "Rows" -> {{All}}}, 
                  GridBoxSpacings -> {"Columns" -> {{1, 0.3}}}], "Grid"]}}, 
              GridBoxAlignment -> {"Columns" -> {{Left}}, "Rows" -> {{Top}}}, 
              AutoDelete -> False, 
              GridBoxDividers -> {"Columns" -> {{None}}, "Rows" -> {{None}}}, 
              GridBoxItemSize -> {"Columns" -> {{All}}, "Rows" -> {{All}}}, 
              GridBoxSpacings -> {"Columns" -> {{0}}, "Rows" -> {{0.5}}}], 
             "Grid"], Alignment -> Left, AppearanceElements -> None, 
            ImageMargins -> {{5, 5}, {5, 5}}, ImageSizeAction -> 
            "ResizeToFit"], LineIndent -> 0, StripOnInput -> False], {
          FontFamily -> "Arial"}, Background -> Automatic, StripOnInput -> 
          False], TraditionalForm]& ), 
       InterpretationFunction :> (RowBox[{"SwatchLegend", "[", 
          RowBox[{
            RowBox[{"{", 
              RowBox[{
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Lighting", "\[Rule]", "Automatic"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[1, 0, 0]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}], ",", 
                RowBox[{"Directive", "[", 
                  RowBox[{
                    RowBox[{"Lighting", "\[Rule]", "Automatic"}], ",", 
                    
                    TemplateBox[<|"color" -> RGBColor[0, 0, 1]|>, 
                    "RGBColorSwatchTemplate"]}], "]"}]}], "}"}], ",", 
            RowBox[{"{", 
              RowBox[{#, ",", #2}], "}"}], ",", 
            RowBox[{"LegendMarkers", "\[Rule]", 
              RowBox[{"{", 
                RowBox[{"{", 
                  Graphics3DBox[
                   SphereBox[{0, 0, 0}], ViewPoint -> {0, 0, 
                    DirectedInfinity[1]}, 
                   PlotRange -> {{-0.7, 0.7}, {-0.7, 0.7}, All}, ImagePadding -> 
                   0], "}"}], "}"}]}], ",", 
            RowBox[{"LabelStyle", "\[Rule]", 
              RowBox[{"{", "}"}]}], ",", 
            RowBox[{"LegendLayout", "\[Rule]", "\"Row\""}], ",", 
            RowBox[{"LegendMarkerSize", "\[Rule]", "12"}]}], "]"}]& ), 
       Editable -> True], TraditionalForm], TraditionalForm]},
   "Legended",
   DisplayFunction->(GridBox[{{
       TagBox[
        ItemBox[
         PaneBox[
          TagBox[#, "SkipImageSizeLevel"], Alignment -> {Center, Baseline}, 
          BaselinePosition -> Baseline], DefaultBaseStyle -> "Labeled"], 
        "SkipImageSizeLevel"]}, {
       ItemBox[#2, Alignment -> {Right, Inherited}, DefaultBaseStyle -> 
        "LabeledLabel"]}}, 
     GridBoxAlignment -> {"Columns" -> {{Center}}, "Rows" -> {{Center}}}, 
     AutoDelete -> False, GridBoxItemSize -> Automatic, 
     BaselinePosition -> {1, 1}]& ),
   Editable->True,
   InterpretationFunction->(RowBox[{"Legended", "[", 
      RowBox[{#, ",", 
        RowBox[{"Placed", "[", 
          RowBox[{#2, ",", 
            RowBox[{"{", 
              RowBox[{"Right", ",", "Below"}], "}"}]}], "]"}]}], "]"}]& )],
  Function[BoxForm`e$, 
   MatrixForm[BoxForm`e$]]]], "Output",
 CellChangeTimes->{3.939101139556636*^9},
 CellLabel->
  "(Debug) (Dialog) \
Out[816]=",ExpressionUUID->"fdc3aed1-f6bb-40ba-9660-98be5d5d4f92"]
}, Open  ]]
},
WindowSize->{Full, Full},
WindowMargins->{{108, Automatic}, {Automatic, 50}},
FrontEndVersion->"13.3 for Mac OS X ARM (64-bit) (April 11, 2023)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"7232ca76-7927-4727-925c-85ebcae57d96"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 185, 4, 44, "Input",ExpressionUUID->"4a3318ae-77a9-4c96-9f55-620990cf6f6a"],
Cell[746, 26, 282, 8, 44, "Input",ExpressionUUID->"e96b10d2-3775-488d-b658-1329733aa57c"],
Cell[CellGroupData[{
Cell[1053, 38, 580, 19, 66, "Input",ExpressionUUID->"4a96fe52-20a1-4eec-8a3c-fcbf6a81310c"],
Cell[1636, 59, 775, 24, 79, "Output",ExpressionUUID->"4d0848ce-538c-40c6-8481-f14d3b5cb2c8"]
}, Open  ]],
Cell[2426, 86, 1278, 39, 134, "Input",ExpressionUUID->"2afffaac-5fb8-4d1e-a715-83778f511673"],
Cell[3707, 127, 1464, 41, 143, "Input",ExpressionUUID->"6bab226d-84e2-4c29-828d-4bbb0a506e02"],
Cell[CellGroupData[{
Cell[5196, 172, 869, 24, 44, "Input",ExpressionUUID->"524548ee-b694-4e9e-8e8e-0a7f18d41f51"],
Cell[6068, 198, 1092, 31, 101, "Output",ExpressionUUID->"b7cec270-7d67-4da0-9892-bfa915e8a12d"]
}, Open  ]],
Cell[CellGroupData[{
Cell[7197, 234, 610, 17, 44, "Input",ExpressionUUID->"e6490615-75eb-4c87-b083-4d8084f600fa"],
Cell[7810, 253, 798, 23, 97, "Output",ExpressionUUID->"4ffb0f32-6718-46f6-95da-dda45cdf5f79"]
}, Open  ]],
Cell[CellGroupData[{
Cell[8645, 281, 977, 24, 66, "Input",ExpressionUUID->"72b7c1cc-caa9-43d3-887b-052705737aa4"],
Cell[9625, 307, 836, 25, 97, "Output",ExpressionUUID->"5a72ed55-7105-4c92-8b5b-88a5d92891c2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[10498, 337, 895, 21, 66, "Input",ExpressionUUID->"cd56cee6-028b-44ee-9865-7ad30263359e"],
Cell[11396, 360, 869, 26, 97, "Output",ExpressionUUID->"b0e8d781-66ea-4970-8a06-493ac9dfdf59"]
}, Open  ]],
Cell[CellGroupData[{
Cell[12302, 391, 798, 26, 129, "Input",ExpressionUUID->"61f314ae-33f4-42fd-ac5a-a704218a8589"],
Cell[13103, 419, 858, 26, 97, "Output",ExpressionUUID->"1241780f-b129-4f2a-be07-0087bd29528e"]
}, Open  ]],
Cell[CellGroupData[{
Cell[13998, 450, 671, 18, 44, "Input",ExpressionUUID->"8d491b1a-2ceb-4988-aaa7-abd4692daea8"],
Cell[14672, 470, 779, 23, 97, "Output",ExpressionUUID->"d16ff3f5-770b-4aba-bd93-f6b220d19ccf"]
}, Open  ]],
Cell[CellGroupData[{
Cell[15488, 498, 1179, 32, 108, "Input",ExpressionUUID->"4d941721-b831-46b2-8757-10ad86bf27a9"],
Cell[16670, 532, 1158, 35, 119, "Output",ExpressionUUID->"d5d827bf-9818-4471-9180-10b1ab0e43e6"]
}, Open  ]],
Cell[CellGroupData[{
Cell[17865, 572, 984, 28, 66, "Input",ExpressionUUID->"d19ae362-c6d0-4cbf-924f-91f0a50181c2"],
Cell[18852, 602, 1042, 34, 117, "Output",ExpressionUUID->"257cc8c3-7c58-4c51-9136-2f4ea407a838"]
}, Open  ]],
Cell[CellGroupData[{
Cell[19931, 641, 940, 31, 108, "Input",ExpressionUUID->"9d0540e0-9a86-4447-972e-cab548779aaf"],
Cell[20874, 674, 1217, 42, 137, "Output",ExpressionUUID->"b99bd780-0319-4ac8-b0f9-c5eb66453f63"]
}, Open  ]],
Cell[CellGroupData[{
Cell[22128, 721, 972, 32, 129, "Input",ExpressionUUID->"c2e644d9-d843-4c50-a713-29ee0af373de"],
Cell[23103, 755, 1268, 45, 137, "Output",ExpressionUUID->"23d47fbb-f081-4dd9-8e90-ed462f9f12e3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[24408, 805, 1396, 42, 87, "Input",ExpressionUUID->"dfe297c8-a563-4f1f-ae1f-9e524ca88f50"],
Cell[25807, 849, 982, 29, 85, "Output",ExpressionUUID->"1c399d07-bae4-44d3-956f-de4344e2ddb2"],
Cell[26792, 880, 2670, 92, 177, "Output",ExpressionUUID->"e4bb812a-a451-43d5-92a8-167bbf77f66a"]
}, Open  ]],
Cell[29477, 975, 81, 0, 30, "Input",ExpressionUUID->"6c437f03-9fd5-4c2e-80c1-4d38d409c400"],
Cell[CellGroupData[{
Cell[29583, 979, 1029, 32, 87, "Input",ExpressionUUID->"b86018fc-18af-4799-bd5f-240913727a3b"],
Cell[30615, 1013, 935, 28, 85, "Output",ExpressionUUID->"253a16e6-c8ef-4cdf-86a0-f0202084f779"],
Cell[31553, 1043, 1291, 39, 141, "Output",ExpressionUUID->"8026c055-0842-4c32-b586-2be69eac3daa"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32881, 1087, 1103, 34, 87, "Input",ExpressionUUID->"71f7ef7b-8ad6-46cf-aa7e-52c33df6fcb4"],
Cell[33987, 1123, 934, 28, 85, "Output",ExpressionUUID->"078e3f10-3fc3-495f-8457-495a98a860ae"],
Cell[34924, 1153, 1340, 41, 141, "Output",ExpressionUUID->"424430b8-d220-4e7e-8d4b-f9700b1b0161"]
}, Open  ]],
Cell[36279, 1197, 81, 0, 30, "Input",ExpressionUUID->"fd20895b-7cbe-4a53-9f44-95218fd4d900"],
Cell[CellGroupData[{
Cell[36385, 1201, 1449, 42, 125, "Input",ExpressionUUID->"fbe353b3-9b18-4a51-a4ce-c29a4e31f9bd"],
Cell[37837, 1245, 3696, 106, 145, "Output",ExpressionUUID->"80fc8496-a9ac-4e93-8068-e1b63a6e866f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[41570, 1356, 8434, 278, 570, "Input",ExpressionUUID->"a196d336-5be9-4d14-b618-9ba14b5975ce"],
Cell[50007, 1636, 44006, 735, 253, "Output",ExpressionUUID->"bf6623a8-5498-434c-8f33-fa883bab9641"]
}, Open  ]],
Cell[CellGroupData[{
Cell[94050, 2376, 8630, 281, 591, "Input",ExpressionUUID->"c0192af3-23d8-46ce-a4bd-1cc5f768cbf1"],
Cell[102683, 2659, 8502, 161, 253, "Output",ExpressionUUID->"5129e877-e889-4e11-925d-704da8957fbb"]
}, Open  ]],
Cell[CellGroupData[{
Cell[111222, 2825, 8564, 281, 612, "Input",ExpressionUUID->"7dc29425-521e-4283-9f9d-8ad399a1c96a"],
Cell[119789, 3108, 7223, 140, 253, "Output",ExpressionUUID->"b058e6c7-de29-4951-880a-d9b5bc762b56"]
}, Open  ]],
Cell[CellGroupData[{
Cell[127049, 3253, 796, 22, 66, "Input",ExpressionUUID->"42f3644c-2a90-4b5e-b460-5bc2766f3ef1"],
Cell[127848, 3277, 164459, 3092, 253, "Output",ExpressionUUID->"58c869f1-9b61-45ea-b3d4-b58748e03770"]
}, Open  ]],
Cell[292322, 6372, 129, 3, 30, "Input",ExpressionUUID->"ed7a2f36-0ce0-4dd5-be05-1871a866b4ff"],
Cell[CellGroupData[{
Cell[292476, 6379, 152, 3, 30, "Input",ExpressionUUID->"2bda4303-8aa4-45d9-be07-1402b11031d0"],
Cell[292631, 6384, 373, 10, 21, "Message",ExpressionUUID->"cc79ee26-e946-4a77-bd76-fb0aae08cff2"]
}, Open  ]],
Cell[293019, 6397, 194, 4, 44, "Input",ExpressionUUID->"c0f5165e-2956-4621-a076-2619ecd059c5"],
Cell[CellGroupData[{
Cell[293238, 6405, 2048, 64, 129, "Input",ExpressionUUID->"b3385c17-bec6-43c7-8e7b-ae41a10a96be"],
Cell[295289, 6471, 295920, 4987, 410, "Output",ExpressionUUID->"fdc3aed1-f6bb-40ba-9660-98be5d5d4f92"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


